C, N, O, and Na Abundances of Cepheid Variables: Implications on the Mixing Process in the Envelope

With an aim of investigating the nature of evolution-induced mixing in the envelope of evolved intermediate-mass stars, we carried out an extensive spectroscopic study for 12 Cepheid variables of various pulsation periods (~2-16 days) to determine the photospheric abundances of C, N, O, and Na, which are the key elements for investigating how the H-burning products are salvaged from the interior, based on 122 high-dispersion echelle spectra (~10 per target) of wide wavelength coverage collected at Bohyunsan Astronomical Observatory. Having established the relevant atmospheric parameters corresponding to each phase spectroscopically from the equivalent widths of Fe I and Fe II lines, we derived C, N, O, and Na abundances from C I, O I, N I, and Na I lines by using the spectrum-synthesis fitting technique, while taking into account the non-LTE effect. The resulting abundances of these elements for 12 program stars turned out to show remarkably small star-to-star dispersions (<~0.1-0.2dex) without any significant dependence upon the pulsation period: near-solar Fe ([Fe/H] ~0.0), moderately underabundant C ([C/H] -0.3), appreciably overabundant N ([N/H] ~+0.4-0.5), and mildly supersolar Na ([Na/H] +0.2). We conclude the following implications from these observational facts: (1) These CNO abundance trends can be interpreted mainly as due to the canonical dredge-up of CN-cycled material, while any significant non-canonical deep mixing of ON-cycled gas is ruled out (though only a slight mixing may still be possible). (2) The mild but definite overabundance of Na suggests that the NeNa-cycle product is also dredged up. (3) The extent of mixing-induced peculiarities in the envelope of Cepheid variables is essentially independent on the absolute magnitude; i.e., also on the stellar mass.

==> anc/etables/017463_cnona.dat <==
017463-091002A 24455106.99  0.5033  -1.4 6500.1 3.428 +0.267 3.58  7.63    24.3 8.257 -0.034  49.8 8.245 -0.047  45.6 8.247 -0.045  42.1 8.249 -0.042  29.4 8.254 -0.037   105.8 8.535 -0.316  81.7 8.594 -0.257  51.2 8.661 -0.191    64.9 8.916 -0.029    40.1 6.607 -0.063  65.0 6.594 -0.076
017463-091002B 24455107.22  0.6234  +1.3 6336.4 3.041 +0.140 3.74  9.14    26.1 8.251 -0.043  52.6 8.235 -0.059  48.3 8.237 -0.056  44.7 8.239 -0.055  31.5 8.248 -0.046   102.8 8.467 -0.334  78.4 8.523 -0.277  48.7 8.589 -0.211    61.3 8.897 -0.034    39.8 6.535 -0.067  64.8 6.522 -0.079
017463-091002C 24455107.30  0.6626  +1.3 6469.1 3.463 +0.218 4.17  9.55    24.9 8.283 -0.032  51.4 8.271 -0.043  47.0 8.273 -0.041  43.4 8.274 -0.040  30.2 8.281 -0.034   106.8 8.546 -0.292  81.2 8.600 -0.238  49.7 8.660 -0.177    66.7 8.958 -0.027    39.9 6.576 -0.062  66.0 6.565 -0.073
017463-091003A 24455107.98  0.0122 -14.8 6833.4 2.759 -0.081 3.92 10.91    35.0 8.144 -0.059  69.5 8.118 -0.085  64.1 8.122 -0.081  59.5 8.126 -0.077  42.2 8.139 -0.064   154.9 8.328 -0.516 128.4 8.426 -0.416  89.6 8.542 -0.301   105.4 8.777 -0.050    26.5 6.484 -0.061  46.0 6.475 -0.069
017463-091003B 24455108.08  0.0623 -15.8 6934.8 2.879 -0.007 3.76 10.88    35.6 8.154 -0.056  70.3 8.128 -0.082  64.9 8.133 -0.077  60.3 8.137 -0.073  42.9 8.149 -0.061   152.3 8.300 -0.521 126.5 8.401 -0.418  88.6 8.521 -0.299   105.1 8.736 -0.046    27.1 6.526 -0.060  46.9 6.517 -0.069
017463-091003C 24455108.16  0.1035 -14.9 6852.9 2.894 -0.002 3.68 10.38    34.2 8.167 -0.057  67.7 8.142 -0.083  62.4 8.146 -0.078  58.0 8.150 -0.074  41.2 8.162 -0.062   149.6 8.351 -0.509 123.7 8.448 -0.412  86.2 8.562 -0.298    99.1 8.775 -0.048    28.1 6.531 -0.064  48.3 6.522 -0.074
017463-091003D 24455108.21  0.1321 -15.0 6915.8 3.189 +0.020 4.11  9.70    33.2 8.207 -0.048  67.0 8.186 -0.069  61.7 8.191 -0.064  57.1 8.193 -0.062  40.2 8.204 -0.051   146.7 8.384 -0.453 119.3 8.474 -0.363  80.0 8.575 -0.262    98.6 8.819 -0.041    28.3 6.555 -0.062  49.0 6.545 -0.071
017463-091003E 24455108.26  0.1560 -14.0 6632.0 2.748 -0.002 3.54  9.61    33.7 8.199 -0.059  65.8 8.173 -0.087  60.8 8.178 -0.081  56.5 8.182 -0.077  40.5 8.194 -0.066   141.3 8.406 -0.488 115.6 8.494 -0.400  79.0 8.598 -0.296    93.1 8.857 -0.054    29.4 6.488 -0.067  49.8 6.478 -0.077
017463-091003F 24455108.30  0.1776 -13.6 6599.0 2.746 +0.025 3.50  9.28    32.6 8.192 -0.060  63.8 8.165 -0.086  59.0 8.170 -0.082  54.7 8.173 -0.077  39.1 8.186 -0.065   138.3 8.411 -0.478 112.6 8.496 -0.393  76.5 8.597 -0.292    88.0 8.842 -0.054    30.3 6.495 -0.068  51.1 6.485 -0.078
017463-091003G 24455108.34  0.1972 -12.7 6660.1 2.860 +0.035 3.52  9.01    30.7 8.169 -0.056  61.1 8.144 -0.082  56.3 8.148 -0.077  52.2 8.152 -0.074  37.0 8.164 -0.061   136.3 8.398 -0.469 110.9 8.484 -0.383  75.0 8.584 -0.284    86.7 8.826 -0.051    31.3 6.536 -0.067  52.5 6.525 -0.077
017463-091004A 24455109.05  0.5626  +0.3 6279.0 2.835 +0.079 3.48  7.54    27.5 8.252 -0.050  54.3 8.232 -0.070  50.1 8.237 -0.066  46.4 8.238 -0.065  33.0 8.248 -0.054   102.6 8.449 -0.361  79.1 8.509 -0.301  49.7 8.580 -0.230    58.6 8.863 -0.039    39.8 6.519 -0.068  64.1 6.505 -0.082
017463-091004B 24455109.14  0.6045  +1.7 6279.3 2.905 +0.089 3.63  8.02    27.9 8.279 -0.047  55.1 8.260 -0.065  50.8 8.264 -0.061  47.1 8.266 -0.059  33.5 8.275 -0.051   101.4 8.460 -0.345  77.6 8.516 -0.289  48.3 8.584 -0.221    57.9 8.874 -0.037    40.0 6.516 -0.068  64.8 6.503 -0.080
017463-091004C 24455109.21  0.6435  +2.6 6278.3 2.864 +0.084 3.68  8.54    27.0 8.245 -0.048  53.8 8.225 -0.068  49.5 8.228 -0.065  45.8 8.230 -0.062  32.4 8.239 -0.053   104.6 8.463 -0.354  80.4 8.521 -0.296  50.3 8.590 -0.227    58.9 8.869 -0.038    39.7 6.512 -0.067  64.5 6.498 -0.081
017463-091004D 24455109.28  0.6771  +2.6 6409.9 3.291 +0.172 4.07  8.98    27.6 8.317 -0.036  55.7 8.304 -0.049  51.2 8.307 -0.047  47.3 8.307 -0.046  33.3 8.314 -0.039   107.6 8.532 -0.310  82.2 8.589 -0.254  50.7 8.652 -0.191    64.2 8.935 -0.029    39.8 6.556 -0.062  65.6 6.544 -0.075
017463-091005A 24455109.97  0.0336 -15.0 6964.1 3.136 +0.006 4.13  9.54    35.0 8.202 -0.049  70.1 8.179 -0.072  64.6 8.184 -0.067  59.9 8.187 -0.064  42.3 8.197 -0.054   153.9 8.373 -0.480 126.7 8.469 -0.384  86.7 8.579 -0.274   107.9 8.815 -0.041    25.9 6.514 -0.062  45.4 6.507 -0.068
017463-091005B 24455110.22  0.1595 -14.6 6595.6 2.779 +0.004 3.77  8.77    33.9 8.223 -0.058  66.4 8.197 -0.084  61.3 8.202 -0.079  56.9 8.204 -0.077  40.7 8.217 -0.064   141.5 8.428 -0.470 114.6 8.511 -0.386  77.2 8.610 -0.287    94.6 8.901 -0.054    30.1 6.487 -0.068  51.2 6.477 -0.078
017463-091005C 24455110.28  0.1898 -13.3 6629.3 2.902 +0.041 3.64  8.54    32.7 8.227 -0.055  64.2 8.203 -0.078  59.2 8.206 -0.075  55.0 8.209 -0.072  39.2 8.221 -0.060   136.9 8.433 -0.458 110.9 8.517 -0.374  74.3 8.612 -0.279    91.0 8.892 -0.050    30.9 6.517 -0.069  52.2 6.507 -0.079


==> anc/etables/017463_feabw.dat <==
#no. ecode  lambda   chi   loggf   091002A    091002B    091002C    091003A    091003B    091003C    091003D    091003E    091003F    091003G    091004A    091004B    091004C    091004D    091005A    091005B    091005C
0102 26.00 4445.471 0.087 -5.411   0.0 0.00  20.0 7.68  18.0 7.79   6.4 7.53   4.8 7.50   6.2 7.53   7.2 7.65   7.3 7.46  11.3 7.65   9.4 7.59  18.7 7.57  17.6 7.54  19.4 7.58  17.1 7.70   7.9 7.74   8.2 7.50  10.1 7.61
0103 26.00 5225.525 0.110 -4.741   0.0 0.00   0.0 0.00   0.0 0.00  17.2 7.27  17.9 7.39  19.2 7.35  22.2 7.46  22.6 7.28  26.0 7.33   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  16.8 7.38  29.0 7.39  28.3 7.40
0105 26.00 5250.208 0.121 -4.859   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  17.5 7.47  17.8 7.29  27.0 7.48  20.6 7.38   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.1 7.40  26.6 7.49
0106 26.00 5326.140 3.570 -2.153   0.0 0.00  25.0 7.59  31.6 7.81  11.7 7.38  13.0 7.49  16.1 7.55  11.0 7.38  12.3 7.37  14.4 7.44  12.1 7.36  28.3 7.61  23.5 7.51  31.1 7.65  27.8 7.71  12.3 7.47  18.9 7.57  20.7 7.62
0107 26.00 5412.798 4.440 -1.727  17.6 7.83  16.6 7.71   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.3 7.74   0.0 0.00  18.0 7.84  23.0 7.83  19.8 7.76  19.2 7.74  17.9 7.81  12.2 7.73  13.0 7.70  14.4 7.74
0108 26.00 5491.840 4.190 -2.139   9.8 7.75   9.2 7.63   6.4 7.56   6.3 7.59   0.0 0.00   0.0 0.00   5.0 7.51   0.0 0.00   7.7 7.65   0.0 0.00   6.3 7.41   6.8 7.45   8.1 7.52   6.6 7.54   7.2 7.70   8.6 7.71   7.8 7.66
0110 26.00 5661.348 4.280 -1.790  13.0 7.60  15.2 7.59  12.0 7.57   7.5 7.38   8.6 7.49  10.5 7.54   7.3 7.39  11.3 7.55  13.3 7.62  10.8 7.52  16.2 7.57  15.0 7.54  18.7 7.64  14.8 7.63   9.0 7.51   9.8 7.49  11.2 7.54
0111 26.00 5696.102 4.550 -1.847  12.4 7.86  13.1 7.81  10.0 7.77   5.1 7.48   8.5 7.76   6.6 7.60   8.9 7.75   8.2 7.68   8.7 7.71   7.9 7.66  14.0 7.80  12.8 7.75  13.9 7.79  14.1 7.90   0.0 0.00   7.7 7.66   0.0 0.00
0113 26.00 5705.466 4.300 -1.433  31.1 7.69  26.9 7.53  27.8 7.63  12.0 7.25  16.0 7.44  15.3 7.38  16.4 7.42  19.2 7.46  18.7 7.45  20.9 7.50  29.4 7.53  28.8 7.52  28.3 7.51  27.1 7.59  16.9 7.46  18.7 7.45  20.8 7.50
0114 26.00 5778.455 2.590 -3.468  12.0 7.79  15.0 7.76  11.2 7.75   5.6 7.54   5.3 7.58   6.1 7.59   6.4 7.64   7.4 7.60   0.0 0.00   7.4 7.61  10.9 7.55  11.2 7.57  13.6 7.66  11.8 7.73   7.3 7.73   6.0 7.51   8.5 7.67
0115 26.00 5784.657 3.340 -2.615  15.3 7.70   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  11.7 7.60  20.2 7.67  15.5 7.54   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0116 26.00 5855.091 4.607 -1.478  20.8 7.77  17.3 7.61  19.5 7.74  10.5 7.49   9.9 7.50  10.3 7.48   9.4 7.45  11.6 7.52  12.4 7.55  11.7 7.52  16.2 7.54  16.2 7.54  15.1 7.50  16.1 7.63  10.6 7.53  12.2 7.54  12.8 7.56
0117 26.00 5909.970 3.210 -2.579   0.0 0.00   0.0 0.00  33.3 7.92   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.4 7.87   0.0 0.00   0.0 0.00
0118 26.00 5956.692 0.859 -4.537  33.9 7.82  30.1 7.60  30.6 7.75   0.0 0.00   0.0 0.00  15.1 7.62  15.0 7.66  15.9 7.52  14.9 7.48  20.2 7.65  32.3 7.56  33.8 7.58  30.6 7.53  30.7 7.70  10.1 7.52  17.5 7.55  20.2 7.64
0119 26.00 6082.708 2.223 -3.555  20.9 7.80  23.5 7.72  26.4 7.90   8.1 7.48  10.0 7.65  13.6 7.73  13.4 7.75  12.3 7.59  13.3 7.62  13.3 7.64  21.6 7.62  23.5 7.66  22.2 7.63  20.8 7.74   9.8 7.65  13.9 7.65  15.4 7.70
0122 26.00 6151.617 2.176 -3.296  35.6 7.76  36.7 7.65  33.7 7.72  15.2 7.47  15.5 7.55  18.8 7.58  17.2 7.57  21.0 7.55  20.8 7.53  19.5 7.52  35.6 7.57  33.2 7.53  35.0 7.56  32.7 7.66  16.2 7.58  19.8 7.51  22.5 7.58
0123 26.00 6173.341 2.223 -2.888   0.0 0.00   0.0 0.00   0.0 0.00  33.2 7.49   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0124 26.00 6180.203 2.730 -2.615   0.0 0.00   0.0 0.00   0.0 0.00  23.5 7.46  25.3 7.57  27.4 7.55  25.3 7.53  30.9 7.54  28.6 7.49  29.8 7.52   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.1 7.52  27.9 7.48  31.4 7.55
0125 26.00 6200.314 2.609 -2.360   0.0 0.00   0.0 0.00   0.0 0.00  36.8 7.33  37.1 7.41   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  33.1 7.35   0.0 0.00   0.0 0.00
0128 26.00 6240.645 2.220 -3.269  29.0 7.66   0.0 0.00   0.0 0.00  15.7 7.49  18.0 7.63  17.9 7.57  16.2 7.54  23.2 7.60  24.6 7.62  24.3 7.63   0.0 0.00  36.5 7.59  35.1 7.57  36.3 7.72  11.1 7.41  17.4 7.45  20.6 7.54
0130 26.00 6271.276 3.330 -2.751  17.4 7.86  17.4 7.75  15.8 7.81   7.3 7.54   8.8 7.69   7.4 7.56  10.4 7.73  10.1 7.64  13.1 7.75  11.9 7.71  15.1 7.63  15.5 7.64  20.6 7.78  17.3 7.81   0.0 0.00  10.6 7.66  10.9 7.67
0133 26.00 6311.500 2.832 -3.141  26.2 8.01  22.7 7.82  27.9 8.03   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.1 7.78  11.0 7.64  23.7 7.79  23.1 7.77  18.5 7.66  22.0 7.87   0.0 0.00   0.0 0.00   0.0 0.00
0137 26.00 6498.937 0.958 -4.632  22.3 7.75  26.1 7.67  24.3 7.78   7.9 7.46   9.4 7.63   8.5 7.51   9.4 7.60  11.1 7.50  11.8 7.52  11.9 7.55  26.2 7.60  26.7 7.61  23.7 7.55  20.4 7.64   7.8 7.56  12.2 7.53  12.8 7.57
0138 26.00 6518.365 2.830 -2.564   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.0 7.34   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0139 26.00 6574.225 0.990 -4.980   0.0 0.00   0.0 0.00  14.0 7.90   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.9 7.74  17.2 7.78  18.1 7.80  17.9 7.95   0.0 0.00   0.0 0.00   0.0 0.00
0142 26.00 6609.110 2.559 -2.616   0.0 0.00   0.0 0.00   0.0 0.00  32.3 7.47  29.0 7.49  30.3 7.45  35.8 7.56  37.1 7.47  31.6 7.38  37.5 7.48   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  27.4 7.46  33.6 7.41  33.5 7.42
0143 26.00 6625.021 1.010 -5.307   0.0 0.00  11.1 7.97   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.9 7.83   0.0 0.00   8.8 7.80   7.1 7.70   6.1 7.63   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0144 26.00 6667.725 4.580 -2.125   0.0 0.00   9.0 7.89   7.3 7.88   0.0 0.00   0.0 0.00   5.1 7.78   0.0 0.00   0.0 0.00   5.0 7.73   6.4 7.84   7.9 7.79   9.1 7.86   0.0 0.00  10.4 8.01   0.0 0.00   0.0 0.00   0.0 0.00
0145 26.00 6699.162 4.590 -2.081  12.3 8.07   8.5 7.83   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.3 7.62  10.7 7.89   9.9 7.86   9.7 7.85  10.4 7.97   0.0 0.00   0.0 0.00   0.0 0.00
0146 26.00 6739.520 1.557 -4.790   0.0 0.00   0.0 0.00   5.9 7.79   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   3.7 7.67   0.0 0.00   0.0 0.00   5.2 7.54   7.1 7.68   5.8 7.59   4.9 7.66   0.0 0.00   0.0 0.00   0.0 0.00
0147 26.00 6750.150 2.424 -2.570   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  40.4 7.50   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  38.8 7.47   0.0 0.00   0.0 0.00
0148 26.00 6752.705 4.640 -1.186  24.6 7.56  27.0 7.54  26.8 7.60  17.0 7.43  17.6 7.50  19.2 7.50  19.9 7.52  20.4 7.50  19.6 7.47  22.0 7.53  27.4 7.51  27.4 7.50  27.4 7.50  27.4 7.59  15.6 7.43  18.6 7.45  18.7 7.45
0149 26.00 6793.252 4.080 -2.366   0.0 0.00   6.7 7.56   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  11.5 7.76   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0150 26.00 6804.001 4.650 -1.522   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  17.6 7.80   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0152 26.00 6837.016 4.590 -1.750  23.7 8.05  15.2 7.77  12.5 7.75   9.7 7.69   8.4 7.67   9.3 7.68   9.1 7.67   9.8 7.66  10.1 7.68  11.0 7.71  13.5 7.67  14.7 7.71  14.7 7.71  14.9 7.81   7.3 7.60   8.7 7.61  10.8 7.71
0155 26.00 6971.933 3.020 -3.344   0.0 0.00  10.4 7.78   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.0 7.71   9.8 7.70  12.0 7.91   0.0 0.00   0.0 0.00   0.0 0.00
0157 26.00 7112.168 2.990 -2.906  21.3 7.76  21.6 7.66  20.6 7.74   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.4 7.48   0.0 0.00   0.0 0.00  19.7 7.57  19.1 7.55  23.8 7.66  17.9 7.63   0.0 0.00  11.3 7.51  13.5 7.60
0158 26.00 7189.151 3.070 -2.658  27.7 7.71   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  36.4 7.70  35.8 7.80   0.0 0.00   0.0 0.00   0.0 0.00
0159 26.00 7401.688 4.190 -1.549  31.3 7.63  30.8 7.54  31.2 7.62   0.0 0.00   0.0 0.00  21.8 7.55  20.3 7.52   0.0 0.00  23.0 7.52  26.8 7.60  31.5 7.52  31.4 7.51  32.1 7.52  30.8 7.59   0.0 0.00  20.0 7.45  21.7 7.49
0160 26.00 7723.205 2.280 -3.469   0.0 0.00  27.4 7.67  37.0 7.92   0.0 0.00   0.0 0.00  16.7 7.74   0.0 0.00  19.1 7.69  19.4 7.69  18.2 7.68  26.6 7.60  30.0 7.66  25.8 7.58  28.6 7.75   0.0 0.00  16.5 7.61   0.0 0.00
0161 26.00 7912.864 0.859 -4.784  20.5 7.68   0.0 0.00  25.5 7.77   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  25.5 7.57  24.9 7.55   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0162 26.00 8075.146 0.910 -4.970  26.4 8.02  24.2 7.83  25.1 7.98   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.4 7.75  19.9 7.67  21.6 7.71   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0164 26.00 8293.514 3.300 -2.160   0.0 0.00  31.8 7.33   0.0 0.00  16.4 7.25  15.5 7.29  19.4 7.34  19.2 7.35  19.4 7.25  18.4 7.22  21.4 7.31  33.4 7.31  36.9 7.36  34.2 7.32  31.0 7.37  17.6 7.34  24.9 7.37   0.0 0.00
0165 26.00 8365.633 3.250 -2.023  48.5 7.49   0.0 0.00   0.0 0.00  30.3 7.37  30.9 7.45  33.3 7.43  35.4 7.48  36.3 7.39  38.0 7.41  39.7 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  29.5 7.42  35.0 7.36  37.4 7.40
0201 26.01 4576.340 2.844 -2.966 171.1 7.77 180.5 7.69   0.0 0.00 181.7 7.46 177.5 7.53 178.4 7.57 174.9 7.46 171.1 7.52 172.1 7.56 174.2 7.60 176.8 7.66 178.7 7.64 178.1 7.60 182.5 7.69 174.4 7.44 171.3 7.46 174.5 7.57
0202 26.01 4620.521 2.828 -3.226 136.6 7.56 150.2 7.55 150.8 7.59 145.6 7.28 145.7 7.39 141.6 7.35 142.7 7.35 142.1 7.39 142.8 7.42 142.5 7.43 141.3 7.43 146.1 7.47 142.8 7.40 147.3 7.52 143.4 7.35 143.9 7.37 138.0 7.36
0205 26.01 5264.812 3.230 -3.108 147.9 7.84 116.7 7.35 131.4 7.56 134.9 7.34 130.5 7.38 128.1 7.36 131.6 7.40 123.7 7.34 129.8 7.42 126.1 7.39 123.6 7.40 120.2 7.35 129.5 7.42 121.5 7.43 129.1 7.37 127.9 7.36 127.6 7.41
0206 26.01 5414.073 3.221 -3.568  96.5 7.70  98.4 7.61 103.8 7.72  92.6 7.39  95.3 7.48  91.4 7.44  92.8 7.50  93.7 7.47  92.2 7.47  91.5 7.48  96.8 7.55  99.1 7.58 102.2 7.59 100.1 7.67  92.2 7.49  93.8 7.47  96.8 7.54
0207 26.01 5525.125 3.267 -4.007  68.4 7.80  60.7 7.65  56.7 7.72  52.6 7.45  61.4 7.58  60.6 7.57  56.6 7.59  56.8 7.52  63.7 7.59  60.4 7.58  60.6 7.59  65.9 7.64  64.3 7.62  63.8 7.74  55.2 7.58  59.8 7.56  61.9 7.61
0208 26.01 6432.680 2.891 -3.579 130.9 7.72 129.3 7.55 132.9 7.65 122.8 7.36 120.8 7.42 121.9 7.43 120.3 7.44 119.9 7.40 121.2 7.42 121.1 7.44 124.8 7.47 128.8 7.50 126.5 7.46 128.6 7.57 124.4 7.46 124.3 7.42 124.9 7.47
0209 26.01 6516.080 2.891 -3.302 163.0 7.77 158.4 7.55 164.5 7.65 152.6 7.36 148.4 7.41 154.2 7.47 148.5 7.41 151.4 7.44 156.8 7.51 152.1 7.48 156.9 7.52 160.5 7.54 162.1 7.53 158.6 7.56 144.5 7.37 146.8 7.36 144.3 7.39
0210 26.01 7222.394 3.889 -3.175  76.8 7.62  78.3 7.53  83.1 7.65  74.1 7.34  78.5 7.44  78.3 7.44  79.0 7.49  78.9 7.43  81.0 7.46  82.7 7.50  78.2 7.48  76.8 7.47  77.3 7.46  81.7 7.61  78.3 7.47  80.5 7.45  79.0 7.47
0211 26.01 7224.487 3.889 -3.196 116.5 7.98 100.2 7.75  97.3 7.79   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 104.8 7.76  94.4 7.66  95.2 7.65 102.8 7.81   0.0 0.00   0.0 0.00   0.0 0.00
0212 26.01 7515.831 3.903 -3.432  72.5 7.83  69.6 7.70  66.1 7.75  60.9 7.47  61.8 7.53  63.9 7.55  63.0 7.60  61.0 7.51  63.7 7.54  65.4 7.58  66.2 7.61  69.1 7.65  66.6 7.61  67.5 7.73  62.8 7.59  64.7 7.55  67.9 7.62
0213 26.01 7711.723 3.903 -2.577 163.3 7.84 165.7 7.72 171.3 7.79 161.2 7.53 153.3 7.54 153.7 7.56 156.0 7.56 154.7 7.57 159.9 7.63 156.4 7.61 154.9 7.61 157.2 7.62 159.8 7.62 155.7 7.63 157.7 7.57 158.7 7.56 153.2 7.56
1001 26.00 4365.895 2.990 -2.234   0.0 0.00   0.0 0.00   0.0 0.00  20.9 7.33  23.5 7.45  22.6 7.38  26.1 7.48  23.8 7.34   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.1 7.45  24.3 7.35   0.0 0.00
1002 26.00 4432.566 3.573 -1.658   0.0 0.00   0.0 0.00   0.0 0.00  20.9 7.21  20.6 7.26  21.2 7.23  23.0 7.29  24.6 7.25   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.7 7.29  26.4 7.29   0.0 0.00
1004 26.00 4551.649 3.943 -1.893   0.0 0.00  18.3 7.54  12.8 7.45   0.0 0.00   9.6 7.42   0.0 0.00   9.0 7.37   9.0 7.30  12.1 7.44   8.2 7.26  13.8 7.35  12.5 7.30  14.1 7.36  10.8 7.34   7.8 7.33  12.6 7.46  11.6 7.42
1005 26.00 4574.215 3.211 -2.320   0.0 0.00  24.3 7.47  24.1 7.57  15.7 7.43   0.0 0.00   0.0 0.00  18.7 7.55  19.1 7.48  16.0 7.39  22.5 7.56   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.4 7.53  18.1 7.46
1010 26.00 4631.486 4.548 -1.859   0.0 0.00   8.3 7.64   6.2 7.58   5.0 7.52   6.1 7.65   6.4 7.64   6.6 7.66   4.4 7.44   5.2 7.51   5.9 7.57   6.8 7.50   8.0 7.58   6.8 7.50   3.9 7.35   7.2 7.72   4.5 7.45   6.4 7.61
1011 26.00 4635.846 2.845 -2.349   0.0 0.00   0.0 0.00   0.0 0.00  18.3 7.23   0.0 0.00  19.7 7.28  18.8 7.28  22.6 7.28  22.0 7.26  24.9 7.34   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  19.1 7.32  21.7 7.26   0.0 0.00
1012 26.00 4661.534 4.558 -1.101   0.0 0.00   0.0 0.00   0.0 0.00  21.3 7.44   0.0 0.00  25.2 7.53  22.4 7.48  25.8 7.52  25.1 7.51  25.2 7.51   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  26.9 7.59  24.5 7.50  27.7 7.56
1015 26.00 4779.443 3.415 -2.115   0.0 0.00   0.0 0.00  26.2 7.57   0.0 0.00   0.0 0.00  22.6 7.57  16.4 7.43  17.6 7.39  17.5 7.39  19.8 7.45   0.0 0.00   0.0 0.00  26.0 7.41  26.6 7.54  17.0 7.48  15.3 7.33  13.9 7.28
1016 26.00 4780.811 3.251 -3.205   0.0 0.00   0.0 0.00   9.5 8.02   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.6 7.81   0.0 0.00   0.0 0.00   9.6 7.87   9.1 7.85   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1017 26.00 4785.957 4.143 -1.755   0.0 0.00   0.0 0.00   0.0 0.00  16.8 7.64   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1019 26.00 4807.708 3.368 -1.947   0.0 0.00   0.0 0.00   0.0 0.00  16.2 7.19  19.2 7.34  21.2 7.33  20.9 7.35  23.5 7.33  22.9 7.32  28.3 7.43   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  19.2 7.34  23.9 7.34  24.4 7.35
1020 26.00 4808.147 3.251 -2.605  19.3 7.76   0.0 0.00   8.6 7.39   0.0 0.00   0.0 0.00   5.0 7.23   5.3 7.28   6.3 7.27   6.4 7.27   8.4 7.40  14.6 7.47  12.4 7.39  10.8 7.33   9.8 7.41   0.0 0.00   8.0 7.38   8.0 7.38
1026 26.00 4961.915 3.634 -2.259  20.3 7.76  19.5 7.64  18.8 7.72   8.8 7.42   9.6 7.53   8.1 7.40  11.1 7.56  12.0 7.53  11.2 7.50  12.4 7.55  21.6 7.65  20.8 7.63  20.7 7.62  21.6 7.76  11.4 7.60   9.2 7.41  14.4 7.62
1031 26.00 5223.187 3.635 -2.231  16.6 7.63  21.2 7.65  14.2 7.55   8.4 7.36   8.1 7.41   8.7 7.39  11.1 7.52  11.4 7.47  11.7 7.48  11.7 7.48  19.1 7.54  17.4 7.50  17.8 7.51  18.0 7.63  10.6 7.53  16.2 7.63  12.0 7.50
1041 26.00 5321.109 4.434 -1.198   0.0 0.00   0.0 0.00   0.0 0.00  21.2 7.41  20.5 7.45  26.9 7.54  25.7 7.53  27.2 7.52  25.9 7.50  25.5 7.49   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.0 7.47  28.6 7.55  31.7 7.61
1044 26.00 5379.574 3.695 -1.447   0.0 0.00   0.0 0.00   0.0 0.00  29.2 7.22   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.9 7.32   0.0 0.00   0.0 0.00
1047 26.00 5395.215 4.446 -1.682   0.0 0.00  11.7 7.50  12.7 7.64   7.0 7.39   7.4 7.46   6.4 7.36   9.2 7.53  10.7 7.56   6.5 7.33  10.1 7.53  13.7 7.53  13.2 7.51  15.3 7.58  11.2 7.54   0.0 0.00   7.4 7.40  13.1 7.66
1049 26.00 5401.264 4.320 -1.666  18.3 7.68  17.8 7.58  18.8 7.69   0.0 0.00  12.0 7.57  14.9 7.62  13.9 7.61  13.8 7.56  12.9 7.53  18.7 7.70  17.5 7.53  19.6 7.58  22.3 7.64  19.9 7.69  14.5 7.65  20.6 7.75  16.5 7.64
1050 26.00 5406.770 4.371 -1.394  22.0 7.54  21.0 7.44  19.8 7.49  14.3 7.37  14.0 7.41  14.8 7.39  14.0 7.38  15.8 7.39  16.0 7.40  18.1 7.46  26.8 7.52  25.2 7.48  25.6 7.49  23.6 7.55  12.4 7.35  17.7 7.45  19.3 7.49
1051 26.00 5409.133 4.371 -0.934   0.0 0.00   0.0 0.00   0.0 0.00  29.9 7.27   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1052 26.00 5417.039 4.415 -1.347  26.1 7.62  23.3 7.48  24.2 7.58  12.3 7.28  13.9 7.39  16.1 7.42  17.2 7.46  16.1 7.39  16.2 7.40  16.7 7.41  26.3 7.50  25.5 7.48  24.3 7.46  24.0 7.55  14.9 7.42  17.0 7.42  18.0 7.45
1054 26.00 5436.297 4.386 -1.250  26.1 7.50   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  19.3 7.36
1055 26.00 5436.587 2.279 -3.264  22.9 7.64   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1056 26.00 5441.354 4.312 -1.511   0.0 0.00  21.5 7.51  26.4 7.70  14.4 7.44  14.9 7.51  15.7 7.49  16.0 7.51  14.4 7.42  18.5 7.54  19.9 7.57  25.3 7.55  24.4 7.53  24.4 7.53  23.0 7.60  14.7 7.50  18.0 7.53  18.1 7.53
1058 26.00 5464.278 4.143 -1.545  31.8 7.69   0.0 0.00   0.0 0.00  19.7 7.48  22.2 7.60  24.6 7.61  23.2 7.59  23.6 7.55  28.1 7.64  26.3 7.61   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.3 7.57  24.0 7.56  28.4 7.65
1059 26.00 5470.092 4.446 -1.522  20.0 7.68  14.8 7.46  16.7 7.60   8.8 7.33  11.1 7.49  11.5 7.46   9.6 7.39  12.4 7.47  10.4 7.39  12.6 7.47  15.7 7.44  15.7 7.44  16.6 7.47  15.5 7.54   9.2 7.40  10.1 7.38  11.6 7.44
1063 26.00 5522.447 4.209 -1.373   0.0 0.00  30.6 7.47   0.0 0.00  16.5 7.28  18.6 7.39  20.5 7.39  20.6 7.41  23.3 7.43  23.5 7.43  23.3 7.42  32.2 7.45   0.0 0.00  31.5 7.43  32.3 7.55  21.9 7.46  23.5 7.43  24.6 7.46
1064 26.00 5546.500 4.371 -1.018   0.0 0.00   0.0 0.00   0.0 0.00  27.3 7.30  27.4 7.36  22.6 7.22  30.7 7.38  31.4 7.36  32.4 7.38  31.9 7.37   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  27.0 7.34  30.4 7.35  27.5 7.29
1066 26.00 5552.691 4.956 -1.704   0.0 0.00   5.2 7.60   5.0 7.66   3.0 7.44   0.0 0.00   4.2 7.59   3.5 7.52   0.0 0.00   4.1 7.57   4.1 7.56   5.5 7.58   4.4 7.48   5.8 7.60   3.7 7.49   0.0 0.00   3.7 7.53   0.0 0.00
1067 26.00 5559.638 4.988 -1.614   0.0 0.00   5.1 7.52   7.9 7.80   0.0 0.00   0.0 0.00   5.8 7.67   4.6 7.58   0.0 0.00   0.0 0.00   5.8 7.65   5.1 7.49   7.6 7.66   0.0 0.00   0.0 0.00   0.0 0.00   6.1 7.69   0.0 0.00
1069 26.00 5568.867 3.635 -2.817   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.2 7.76   0.0 0.00   3.8 7.54   4.9 7.66   6.1 7.58   6.8 7.63   6.5 7.61   7.3 7.78   0.0 0.00   0.0 0.00   0.0 0.00
1070 26.00 5577.031 5.033 -1.446   0.0 0.00  10.0 7.70   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.7 7.59   9.3 7.62   0.0 0.00   0.0 0.00   7.6 7.69   0.0 0.00   0.0 0.00
1071 26.00 5587.573 4.143 -1.593  24.6 7.60   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1073 26.00 5608.974 4.209 -2.287   0.0 0.00   9.0 7.78   7.7 7.81   0.0 0.00   0.0 0.00   0.0 0.00   7.5 7.84   7.5 7.80   5.6 7.67   6.3 7.72   9.9 7.78   9.4 7.75  11.9 7.86   8.6 7.82   0.0 0.00   5.4 7.66   0.0 0.00
1074 26.00 5618.631 4.209 -1.233   0.0 0.00   0.0 0.00   0.0 0.00  25.8 7.36  26.9 7.43  28.2 7.41  28.0 7.42  29.1 7.40  30.1 7.42  31.3 7.43   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.8 7.38  29.1 7.40  31.3 7.44
1075 26.00 5619.587 4.386 -1.409  19.9 7.52  19.1 7.41  21.0 7.54  12.5 7.32  13.3 7.40  13.4 7.36  13.6 7.38  13.1 7.32  15.3 7.40  14.8 7.38  19.8 7.39  21.0 7.41  19.9 7.38  19.5 7.48  12.2 7.36  14.9 7.39  15.7 7.41
1076 26.00 5636.696 3.640 -2.495  23.2 8.02   9.2 7.50  11.0 7.68   7.0 7.54   4.7 7.42   5.6 7.45   5.0 7.41   7.4 7.52   8.5 7.58   6.9 7.49  12.6 7.60  11.0 7.53  10.6 7.51   8.7 7.54   0.0 0.00   7.4 7.53   6.9 7.50
1078 26.00 5650.020 5.099 -0.749  32.6 7.70  28.5 7.57   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  28.6 7.53   0.0 0.00   0.0 0.00  32.7 7.68  20.4 7.50  18.6 7.43   0.0 0.00
1079 26.00 5650.704 5.085 -0.672   0.0 0.00  33.8 7.57  29.5 7.57  24.0 7.46  21.5 7.45  22.9 7.45  25.5 7.50  26.1 7.51  24.4 7.48  30.0 7.57  31.9 7.51   0.0 0.00  32.7 7.51   0.0 0.00  22.6 7.46  23.7 7.46  29.3 7.57
1080 26.00 5651.470 4.473 -1.747   0.0 0.00  20.7 7.85  17.1 7.84   8.2 7.54   8.0 7.57  10.0 7.63  11.6 7.71  11.8 7.68  10.2 7.62  12.3 7.70  14.9 7.66  18.9 7.77  21.2 7.82  15.7 7.78  10.4 7.68  11.8 7.69  10.0 7.61
1081 26.00 5652.320 4.260 -1.731  25.5 7.84  21.7 7.68  20.6 7.74   0.0 0.00  10.6 7.52  11.3 7.50  11.3 7.51  12.4 7.51  12.6 7.52  13.3 7.54  18.6 7.57  15.8 7.49  23.7 7.68  19.1 7.68  10.1 7.49  15.2 7.62   0.0 0.00
1082 26.00 5653.889 4.386 -1.334  30.9 7.66   0.0 0.00  29.9 7.64  19.6 7.46  16.4 7.42  16.8 7.39  17.9 7.43  18.6 7.42  22.2 7.51  23.4 7.53  29.4 7.51  31.5 7.54  31.8 7.55  27.1 7.56  16.6 7.42  15.3 7.33  22.1 7.50
1085 26.00 5680.241 4.186 -2.306   0.0 0.00  12.6 7.92   8.5 7.85   0.0 0.00   0.0 0.00   7.2 7.80   0.0 0.00   0.0 0.00   0.0 0.00   8.1 7.83  11.5 7.83  12.3 7.86   9.8 7.76  10.5 7.91   0.0 0.00   0.0 0.00   0.0 0.00
1086 26.00 5731.762 4.256 -1.050   0.0 0.00   0.0 0.00   0.0 0.00  28.9 7.26  31.3 7.36   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.3 7.35   0.0 0.00   0.0 0.00
1087 26.00 5732.275 4.991 -1.400   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.9 7.52   0.0 0.00   6.6 7.49   9.3 7.54   7.7 7.45   0.0 0.00  11.6 7.73   0.0 0.00   0.0 0.00   0.0 0.00
1088 26.00 5752.023 4.548 -0.846   0.0 0.00   0.0 0.00   0.0 0.00  32.2 7.35  34.4 7.44   0.0 0.00  34.2 7.40   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.7 7.38   0.0 0.00   0.0 0.00
1090 26.00 5760.345 3.642 -2.438  13.1 7.71  14.4 7.65  12.7 7.69   6.9 7.47   6.4 7.49   7.6 7.52   6.7 7.48   7.5 7.47   7.4 7.46   6.6 7.41  12.6 7.54  14.6 7.60  15.2 7.62  15.5 7.75   8.8 7.63   9.0 7.55  10.1 7.61
1091 26.00 5775.080 4.220 -1.059   0.0 0.00   0.0 0.00   0.0 0.00  30.6 7.27  33.4 7.37  33.6 7.33  34.1 7.35   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.6 7.33   0.0 0.00   0.0 0.00
1092 26.00 5793.913 4.220 -1.578  28.4 7.72  23.3 7.53  22.9 7.61  14.7 7.43  18.3 7.59  14.2 7.42  16.6 7.51  14.9 7.41  17.1 7.48  16.1 7.45  25.0 7.52  26.0 7.54  28.0 7.57  23.6 7.59  15.1 7.49  14.8 7.41  20.0 7.56
1093 26.00 5814.805 4.283 -1.797  16.9 7.73  14.7 7.58  18.3 7.76   8.1 7.42   7.8 7.46   9.1 7.48  11.7 7.61  10.4 7.51  10.4 7.52  12.1 7.58  16.5 7.59  14.5 7.52  18.0 7.62  16.1 7.68  10.1 7.57  10.2 7.51  10.8 7.54
1094 26.00 5827.875 3.283 -3.165   0.0 0.00   8.9 7.83   5.6 7.75   0.0 0.00   0.0 0.00   0.0 0.00   3.7 7.65   0.0 0.00   0.0 0.00   0.0 0.00   6.2 7.61   7.5 7.70   8.4 7.75   9.5 7.93   0.0 0.00   0.0 0.00   4.8 7.70
1095 26.00 5835.098 4.256 -2.113  16.1 7.98  13.3 7.81  12.9 7.89   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  12.0 7.72  11.7 7.71   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1096 26.00 5837.700 4.294 -2.255   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.0 7.71   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1097 26.00 5845.266 5.033 -1.673   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.9 7.55   0.0 0.00   6.1 7.65   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1098 26.00 5849.682 3.695 -2.885   0.0 0.00   8.2 7.88   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.9 7.86   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1099 26.00 5852.217 4.548 -1.127  24.6 7.47  31.1 7.51  28.9 7.55  19.0 7.37  18.5 7.40  21.1 7.43  21.1 7.43  19.3 7.36  21.4 7.41  21.3 7.41  28.9 7.43  28.7 7.42  29.6 7.44  28.0 7.51  21.1 7.46  23.9 7.47  23.9 7.47
1101 26.00 5856.083 4.294 -1.513  28.0 7.71  26.5 7.59  23.8 7.62  15.3 7.44  14.5 7.47  17.1 7.50  16.8 7.51  16.6 7.46  17.2 7.48  17.4 7.48  22.7 7.47  24.3 7.50  23.3 7.48  22.1 7.56  13.6 7.43  16.4 7.46  16.7 7.47
1102 26.00 5858.779 4.220 -2.156   0.0 0.00   9.1 7.66  11.9 7.87   4.7 7.48   4.6 7.53   0.0 0.00   0.0 0.00   4.5 7.44   4.8 7.47   4.5 7.44   8.3 7.56   7.8 7.54   9.8 7.64   7.5 7.63   0.0 0.00   0.0 0.00   4.3 7.43
1104 26.00 5861.107 4.283 -2.327   0.0 0.00   7.3 7.78   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.3 7.78   0.0 0.00   0.0 0.00   0.0 0.00   5.2 7.58   6.5 7.68   6.6 7.69   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1105 26.00 5880.029 4.558 -1.877  20.4 8.11  11.5 7.78  10.8 7.83   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.6 7.87  12.5 7.77  10.3 7.68  11.9 7.85   0.0 0.00   0.0 0.00   0.0 0.00
1106 26.00 5881.279 4.607 -1.741  21.0 8.03  10.8 7.66  11.0 7.75   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.9 7.76  13.3 7.71  13.2 7.70  12.6 7.78   0.0 0.00   0.0 0.00  12.2 7.80
1107 26.00 5902.485 4.593 -1.783  18.8 8.02  14.6 7.83  14.4 7.90   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  13.4 7.74  13.1 7.73  11.5 7.67  14.6 7.88   0.0 0.00   0.0 0.00   0.0 0.00
1109 26.00 5916.249 2.453 -2.882   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.7 7.63   0.0 0.00
1110 26.00 5927.786 4.652 -0.987   0.0 0.00  33.3 7.50  33.3 7.57  22.5 7.39  23.5 7.46  24.4 7.44  25.4 7.47  25.9 7.45  26.6 7.47  27.3 7.48  34.7 7.48  35.4 7.49   0.0 0.00  32.8 7.54  22.2 7.42  26.5 7.47  27.5 7.49
1111 26.00 5929.667 4.548 -1.140  35.2 7.66  30.0 7.50   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.6 7.46  32.8 7.64   0.0 0.00   0.0 0.00  29.0 7.44  30.5 7.47  31.4 7.48  29.4 7.54  27.6 7.60  23.8 7.48  24.3 7.49
1120 26.00 6093.666 4.607 -1.297  31.4 7.79  24.2 7.59  25.0 7.69  12.6 7.39  12.5 7.43  15.2 7.48  11.7 7.37  12.7 7.37  14.2 7.43  15.1 7.45  23.7 7.54  21.7 7.49  22.3 7.50  18.0 7.50  11.0 7.37  16.2 7.49  21.3 7.62
1121 26.00 6094.364 4.652 -1.557  25.5 7.95  15.2 7.66  11.2 7.60  10.5 7.60   8.9 7.57   7.9 7.48   7.9 7.49   9.8 7.55   9.5 7.53   8.4 7.47  11.4 7.48  16.4 7.65  12.3 7.51   8.8 7.46   9.8 7.61  11.3 7.62  15.9 7.76
1122 26.00 6096.662 3.984 -1.758  35.7 7.79  26.8 7.56  21.8 7.55  14.3 7.40  16.1 7.51  17.5 7.51  15.5 7.46  16.7 7.44  17.7 7.47  17.4 7.46  25.1 7.48  24.5 7.46  24.1 7.45  24.5 7.57  16.2 7.51  15.9 7.42  17.7 7.47
1123 26.00 6105.152 4.548 -1.916   8.5 7.74   7.1 7.58  10.8 7.85   4.7 7.51   5.4 7.62   6.9 7.69   7.4 7.73   5.5 7.56   5.5 7.56   6.5 7.63   7.8 7.57   6.6 7.50   9.0 7.64   6.6 7.61   7.1 7.74   6.7 7.66   6.9 7.67
1124 26.00 6127.909 4.143 -1.352  36.7 7.55   0.0 0.00   0.0 0.00  24.9 7.39  25.8 7.46  29.4 7.49  28.1 7.47  29.1 7.45  28.1 7.43  30.0 7.46   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  26.3 7.46  27.9 7.42  29.9 7.46
1125 26.00 6165.361 4.143 -1.434   0.0 0.00  34.1 7.50  31.4 7.54  19.7 7.36  20.9 7.44  19.6 7.36  23.4 7.46  22.4 7.39  25.2 7.45  23.4 7.41  32.9 7.44  34.2 7.46  35.7 7.48  33.1 7.54  20.0 7.41  25.1 7.45  23.5 7.42
1127 26.00 6187.987 3.943 -1.587   0.0 0.00  32.8 7.45  33.1 7.55  19.8 7.35  21.2 7.44  21.2 7.39  23.4 7.45  24.4 7.42  22.3 7.37  23.9 7.41  32.9 7.41  33.2 7.41  33.7 7.42  34.2 7.53  20.4 7.41  23.2 7.39  27.1 7.47
1130 26.00 6220.776 3.882 -2.322  12.4 7.74   0.0 0.00  12.0 7.73   0.0 0.00   4.5 7.40   6.0 7.49   5.4 7.45   7.7 7.55   6.6 7.48   7.1 7.52  11.6 7.57  13.2 7.63  14.2 7.66  10.9 7.65   5.0 7.45   0.0 0.00   7.5 7.54
1132 26.00 6226.730 3.883 -2.055  25.1 7.82  23.3 7.69  24.4 7.80  15.8 7.66  14.6 7.67  17.4 7.71  17.2 7.72  16.3 7.64  19.8 7.73  17.4 7.67  24.1 7.66  26.1 7.70  23.9 7.65  24.7 7.78  15.5 7.70  19.9 7.73  21.3 7.76
1135 26.00 6330.838 4.733 -1.152  27.7 7.66  25.9 7.56  23.6 7.58  13.5 7.37  16.8 7.51  19.1 7.53  16.2 7.46  16.4 7.44  19.0 7.51  17.5 7.46  26.5 7.54  26.7 7.54  25.5 7.52  24.4 7.58  13.9 7.42  17.7 7.47  17.9 7.48
1138 26.00 6392.538 2.279 -3.939   8.8 7.80   9.0 7.68   8.6 7.78   4.9 7.67   3.2 7.56   3.6 7.55   4.5 7.68   5.3 7.63   5.0 7.59   4.4 7.55   8.8 7.61   8.8 7.61   8.4 7.58   9.5 7.78   4.8 7.74   4.5 7.55   0.0 0.00
1139 26.00 6436.411 4.186 -2.337   0.0 0.00   7.9 7.71  10.7 7.94   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.5 7.80   7.9 7.82   7.6 7.65   9.1 7.73   7.6 7.64   8.4 7.80   0.0 0.00   0.0 0.00   0.0 0.00
1143 26.00 6591.325 4.593 -1.957  11.5 7.93   9.4 7.76   9.9 7.87   0.0 0.00   5.2 7.68   5.5 7.66   8.2 7.85   5.9 7.66   4.6 7.55   7.3 7.75   7.9 7.64  10.8 7.79  10.7 7.78   9.8 7.84   6.0 7.74   6.8 7.72   8.4 7.82
1144 26.00 6608.024 2.279 -3.952   0.0 0.00  13.4 7.86   8.5 7.77   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.2 7.69   0.0 0.00   9.6 7.65   9.7 7.65  10.9 7.71  10.8 7.84   0.0 0.00   6.1 7.68   0.0 0.00
1145 26.00 6627.540 4.548 -1.452  22.5 7.71  24.4 7.67  25.9 7.78   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  17.5 7.61   0.0 0.00   0.0 0.00  23.6 7.62  23.7 7.62  25.1 7.64  21.9 7.67   0.0 0.00  14.0 7.51  18.2 7.63
1146 26.00 6646.932 2.608 -3.931   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.5 7.82   0.0 0.00   0.0 0.00   6.7 7.76   8.2 7.85   0.0 0.00   6.2 7.86   0.0 0.00   0.0 0.00   0.0 0.00
1149 26.00 6703.568 2.759 -3.008  24.4 7.75  22.1 7.59  22.9 7.71  10.1 7.46  11.0 7.57  11.9 7.55  12.4 7.59  15.5 7.59  15.8 7.59  16.6 7.62  25.3 7.60  24.2 7.58  24.8 7.59  24.2 7.70  13.5 7.66  17.4 7.63  14.9 7.57
1150 26.00 6710.316 1.485 -4.813   0.0 0.00  11.7 7.93  10.4 8.01   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.6 7.82   0.0 0.00   0.0 0.00   6.9 7.63   0.0 0.00   0.0 0.00   8.0 7.84   0.0 0.00   0.0 0.00   0.0 0.00
1152 26.00 6725.353 4.103 -2.178   0.0 0.00  12.0 7.66  10.4 7.68   5.0 7.42   6.1 7.56   9.7 7.73   6.9 7.58   7.5 7.56   0.0 0.00   7.7 7.57  13.4 7.67  13.2 7.66  12.4 7.63  11.3 7.69   8.4 7.70   9.1 7.65   9.3 7.66
1153 26.00 6726.661 4.607 -1.003  35.4 7.54  36.2 7.48  35.8 7.54  24.7 7.41  23.2 7.42  22.5 7.37  24.9 7.42  25.7 7.40  26.2 7.41  30.4 7.49  33.6 7.41  33.8 7.40  35.9 7.43  33.6 7.49  22.6 7.40  25.0 7.39  27.9 7.45
1154 26.00 6732.070 4.584 -2.111   0.0 0.00   0.0 0.00  10.2 8.01   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.1 7.73   0.0 0.00   8.6 7.82   0.0 0.00   0.0 0.00   6.2 7.81   0.0 0.00
1155 26.00 6733.151 4.638 -1.403  19.5 7.66  18.0 7.55  19.6 7.67  10.6 7.42  10.8 7.48  12.2 7.50  13.4 7.54  11.7 7.44  14.5 7.54  13.5 7.51  18.2 7.51  19.7 7.55  18.4 7.52  18.8 7.62  11.6 7.50  12.9 7.49  12.5 7.47
1156 26.00 6745.090 4.580 -2.065   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   3.7 7.53   0.0 0.00   0.0 0.00   4.6 7.48   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.4 7.70
1157 26.00 6745.955 4.076 -2.632   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.2 7.73   0.0 0.00   0.0 0.00   4.3 7.58   0.0 0.00   0.0 0.00   8.4 7.98   0.0 0.00   0.0 0.00   0.0 0.00
1162 26.00 6806.847 2.727 -3.098  25.6 7.83  24.7 7.70  24.0 7.79  11.4 7.57  11.9 7.66  13.7 7.67  14.2 7.71  13.2 7.57  13.9 7.58  12.1 7.53  20.0 7.54  24.5 7.64  24.0 7.63  22.2 7.71  15.8 7.79  15.5 7.64  14.0 7.60
1163 26.00 6810.257 4.607 -0.927   0.0 0.00  36.1 7.40  37.0 7.48  24.3 7.32  23.3 7.35  26.1 7.37  28.8 7.42  28.8 7.38  28.7 7.38  28.3 7.37  37.0 7.38  40.0 7.42  39.7 7.41  38.0 7.47  25.9 7.39  26.6 7.34  28.3 7.37
1165 26.00 6828.590 4.638 -0.790   0.0 0.00   0.0 0.00   0.0 0.00  34.5 7.39  35.6 7.46  39.1 7.47  36.0 7.42  35.8 7.39  37.5 7.42   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  39.9 7.51  38.7 7.43  38.6 7.43
1166 26.00 6833.224 4.638 -1.988   0.0 0.00  10.6 7.87   9.5 7.89   0.0 0.00   0.0 0.00   0.0 0.00   5.8 7.74   0.0 0.00   0.0 0.00   0.0 0.00   7.8 7.69   8.1 7.71   8.1 7.71   7.9 7.79   5.5 7.75   4.7 7.61   6.8 7.77
1167 26.00 6839.831 2.559 -3.362  22.8 7.88  17.3 7.63  14.9 7.68   8.7 7.57   8.0 7.61   9.0 7.60   0.0 0.00   8.9 7.50  11.8 7.62  11.0 7.61  15.6 7.53  15.4 7.52  15.8 7.53  16.1 7.67   6.5 7.51  11.2 7.60  10.7 7.59
1168 26.00 6843.648 4.548 -0.764   0.0 0.00   0.0 0.00   0.0 0.00  32.8 7.26  32.8 7.32  33.8 7.29  33.9 7.29  36.9 7.31  37.6 7.32  36.6 7.30   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  33.6 7.31  36.6 7.30  38.3 7.33
1170 26.00 6857.243 4.076 -2.053  18.3 7.79  17.2 7.68  14.8 7.69   8.0 7.48   0.0 0.00   9.2 7.55   8.8 7.54   9.7 7.53  11.5 7.61   0.0 0.00  13.1 7.50  14.2 7.54  12.9 7.49  15.3 7.68   7.0 7.47  12.7 7.65  11.6 7.61
1172 26.00 6861.945 2.424 -3.787   0.0 0.00   6.4 7.47   6.2 7.57   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.7 7.28   0.0 0.00   5.7 7.36   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1173 26.00 6862.492 4.558 -1.405  24.5 7.70  21.2 7.56  24.7 7.70  16.8 7.58  17.0 7.63  17.2 7.59  19.0 7.65  19.7 7.62  22.2 7.68  18.8 7.60  21.0 7.51  21.7 7.53  22.2 7.54  22.3 7.63  16.6 7.61  16.4 7.54  18.3 7.59
1174 26.00 6898.289 4.220 -2.108   0.0 0.00  22.2 7.97  15.0 7.87   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1175 26.00 6916.678 4.154 -1.197   0.0 0.00   0.0 0.00   0.0 0.00  40.5 7.49  34.8 7.46  41.2 7.51   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  36.7 7.48  36.9 7.40  37.1 7.40
1176 26.00 6960.338 4.593 -1.890  16.0 7.99   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.4 7.68  10.1 7.67  12.9 7.87   0.0 0.00   0.0 0.00   0.0 0.00
1177 26.00 6988.523 2.404 -3.442  28.8 7.93  19.4 7.62  17.5 7.69   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  19.9 7.58  20.7 7.60  18.4 7.54  19.4 7.69   0.0 0.00  18.6 7.78   0.0 0.00
1178 26.00 6999.878 4.103 -1.351   0.0 0.00  41.8 7.45  40.6 7.51   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  41.4 7.41  39.5 7.38  37.0 7.43   0.0 0.00   0.0 0.00   0.0 0.00
1179 26.00 7000.618 4.143 -2.106  15.8 7.83   8.9 7.47   8.2 7.51   0.0 0.00   0.0 0.00   0.0 0.00   6.3 7.50   0.0 0.00   0.0 0.00   8.1 7.55   8.7 7.42  10.5 7.50  11.6 7.55  12.5 7.68   0.0 0.00   0.0 0.00   0.0 0.00
1180 26.00 7007.963 4.178 -1.830  35.0 7.96  22.3 7.66  23.6 7.77   0.0 0.00   0.0 0.00  16.2 7.68   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.2 7.62  23.8 7.65  18.8 7.54  16.8 7.58  13.2 7.62  13.7 7.55  17.7 7.67
1181 26.00 7010.333 4.580 -1.888   0.0 0.00   0.0 0.00  17.9 8.02   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1182 26.00 7022.953 4.191 -1.061   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.3 7.25   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  33.1 7.23   0.0 0.00
1188 26.00 7072.814 4.076 -2.722   0.0 0.00   0.0 0.00   5.0 7.85   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1189 26.00 7083.395 4.913 -1.250  22.3 7.79  19.9 7.67  18.2 7.70   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  18.8 7.61  19.2 7.62  17.5 7.57  19.4 7.70   0.0 0.00   0.0 0.00  17.5 7.70
1190 26.00 7086.722 3.602 -2.507  25.0 7.97  18.2 7.73  16.2 7.76   0.0 0.00   7.1 7.55   9.0 7.61   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  16.9 7.64  15.4 7.60  17.9 7.67  18.7 7.80   0.0 0.00   0.0 0.00  10.7 7.62
1191 26.00 7090.378 4.230 -0.992   0.0 0.00   0.0 0.00   0.0 0.00  40.7 7.35  40.6 7.40   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1192 26.00 7107.460 4.186 -1.935  23.1 7.87  12.1 7.48  11.9 7.55   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.6 7.53  12.8 7.46  12.0 7.43  12.9 7.56   0.0 0.00  11.1 7.56  12.2 7.60
1194 26.00 7132.979 4.076 -1.595  32.5 7.62  33.5 7.55  31.7 7.59  15.0 7.31  15.4 7.38  18.0 7.41  17.0 7.39  17.1 7.33  19.8 7.40  17.4 7.34  28.1 7.41  30.2 7.45  32.3 7.48  31.5 7.56  15.7 7.38  16.9 7.32  18.9 7.38
1195 26.00 7142.503 4.956 -0.892  35.4 7.71  30.9 7.58  30.3 7.63   0.0 0.00   0.0 0.00  18.6 7.44  19.1 7.45  21.2 7.48   0.0 0.00   0.0 0.00  28.7 7.50  28.7 7.50  29.8 7.52  27.1 7.55  20.2 7.51  22.3 7.50  22.3 7.50
1196 26.00 7151.470 2.484 -3.563   0.0 0.00   0.0 0.00  19.9 7.93   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1197 26.00 7158.474 3.654 -2.759   0.0 0.00   0.0 0.00   6.6 7.64   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.2 7.47   7.3 7.55   0.0 0.00   6.9 7.63   0.0 0.00   0.0 0.00   0.0 0.00
1198 26.00 7179.993 1.485 -4.772   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.1 7.69  10.0 7.73   0.0 0.00   9.7 7.86   0.0 0.00   0.0 0.00   0.0 0.00
1199 26.00 7212.432 4.956 -0.992  38.3 7.85  33.4 7.71  33.4 7.78   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  30.9 7.64  30.3 7.62  30.0 7.62  29.7 7.69   0.0 0.00   0.0 0.00   0.0 0.00
1200 26.00 7213.830 4.260 -2.269   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.6 7.76   0.0 0.00   0.0 0.00   0.0 0.00
1201 26.00 7219.678 4.076 -1.519   0.0 0.00  36.4 7.51  42.0 7.66   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  38.9 7.51  38.1 7.49  38.5 7.50  35.9 7.55   0.0 0.00   0.0 0.00   0.0 0.00
1202 26.00 7284.838 4.143 -1.578  28.1 7.57  32.9 7.57  35.2 7.68   0.0 0.00   0.0 0.00  18.8 7.46  22.0 7.55  20.8 7.46  23.0 7.51  22.6 7.50  28.8 7.46  29.7 7.47  31.1 7.50  29.9 7.57  18.5 7.49  20.9 7.46  22.1 7.49
1204 26.00 7351.545 4.956 -0.699   0.0 0.00   0.0 0.00   0.0 0.00  28.5 7.45   0.0 0.00  34.3 7.56  31.5 7.51  26.8 7.40  36.8 7.57   0.0 0.00  41.9 7.51  39.2 7.47   0.0 0.00   0.0 0.00   0.0 0.00  24.2 7.34  32.5 7.50
1208 26.00 7440.952 4.913 -0.607   0.0 0.00  43.0 7.42  43.7 7.49  29.5 7.34  27.1 7.34  31.2 7.38  30.2 7.36  29.9 7.32  33.0 7.38  35.5 7.41   0.0 0.00  44.1 7.40  42.2 7.37  43.9 7.47  26.4 7.32  31.1 7.34  31.5 7.35
1210 26.00 7454.001 4.186 -2.285   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.0 7.68   0.0 0.00  10.5 7.87   0.0 0.00   9.7 7.67  10.4 7.70  11.8 7.76  10.6 7.80   0.0 0.00   7.0 7.68   0.0 0.00
1211 26.00 7461.521 2.559 -3.458  18.4 7.84  19.2 7.75  13.0 7.67   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.7 7.62  10.0 7.62   0.0 0.00  14.7 7.57  17.5 7.65  19.2 7.69  13.8 7.66   0.0 0.00   0.0 0.00   0.0 0.00
1212 26.00 7463.412 5.064 -1.636   0.0 0.00  10.0 7.84   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1213 26.00 7484.297 5.085 -1.556   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.1 7.65   0.0 0.00   6.9 7.58   0.0 0.00   6.8 7.57   0.0 0.00   0.0 0.00   6.5 7.68   0.0 0.00
1214 26.00 7491.649 4.301 -0.966   0.0 0.00   0.0 0.00   0.0 0.00  37.1 7.32  37.5 7.38  41.8 7.40  41.1 7.39  39.9 7.32  44.3 7.38  42.2 7.36   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  37.8 7.37  43.0 7.36  37.7 7.29
1218 26.00 7541.926 5.099 -1.475   0.0 0.00   8.5 7.63   9.9 7.76   0.0 0.00   5.1 7.57   7.1 7.68   0.0 0.00   0.0 0.00   7.7 7.68   5.8 7.55   9.8 7.66   7.0 7.51   0.0 0.00   8.9 7.70   0.0 0.00   0.0 0.00   0.0 0.00
1219 26.00 7551.102 5.085 -1.472   0.0 0.00   9.2 7.66   9.9 7.75   7.9 7.71   7.2 7.71   0.0 0.00   0.0 0.00   8.0 7.69   7.2 7.64   8.7 7.72  11.2 7.71  10.8 7.70  11.6 7.73  12.0 7.82   0.0 0.00   8.4 7.71   9.2 7.75
1220 26.00 7568.894 4.283 -0.809   0.0 0.00   0.0 0.00   0.0 0.00  44.1 7.25   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  44.7 7.29   0.0 0.00   0.0 0.00
1221 26.00 7583.787 3.018 -1.886   0.0 0.00   0.0 0.00   0.0 0.00  39.3 7.20  43.5 7.33  43.7 7.28   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1224 26.00 7710.360 4.220 -1.062   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  45.7 7.47   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1226 26.00 7746.587 5.064 -1.233  20.8 7.84  16.0 7.65  14.1 7.66   9.3 7.53  10.0 7.60   8.1 7.47   9.7 7.55  13.5 7.67  11.4 7.59  11.8 7.61  15.1 7.59  16.2 7.62  16.2 7.62  14.1 7.64  10.6 7.62   9.5 7.51  13.6 7.67
1228 26.00 7751.137 4.991 -0.719  34.1 7.52  35.7 7.48  36.3 7.55  26.5 7.46  24.1 7.46  25.3 7.44  29.8 7.52  29.2 7.48  27.8 7.46  28.0 7.46  39.8 7.51  38.9 7.50  39.1 7.50  36.7 7.54  29.2 7.54  27.9 7.46  27.3 7.44
1229 26.00 7802.473 5.085 -1.333  15.9 7.83  11.5 7.61  12.4 7.71   9.1 7.63   5.9 7.48   8.0 7.58   9.1 7.64  11.1 7.70  10.8 7.68  10.2 7.65  13.3 7.65  14.8 7.70  14.1 7.67  11.6 7.66   8.0 7.60   7.4 7.51  10.6 7.67
1230 26.00 7807.952 4.991 -0.497   0.0 0.00   0.0 0.00   0.0 0.00  32.6 7.34  35.5 7.44  35.0 7.39  34.7 7.38  39.8 7.43  37.8 7.40  37.8 7.39   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  33.3 7.38  38.0 7.40  38.5 7.40
1232 26.00 7844.555 4.835 -1.674  16.9 7.98  14.5 7.84   0.0 0.00   0.0 0.00   6.8 7.68   0.0 0.00   0.0 0.00   8.8 7.72  11.9 7.86   8.1 7.68   9.0 7.58  13.9 7.78   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1233 26.00 7941.094 3.274 -2.464  32.8 7.75  29.2 7.58  27.7 7.65  13.8 7.46  14.1 7.53  17.8 7.59  14.1 7.49  15.6 7.44  16.5 7.46  17.3 7.50  28.0 7.52  28.4 7.52  26.8 7.49  27.2 7.61  14.6 7.54  14.9 7.41  16.9 7.48
1235 26.00 7955.755 5.033 -1.148   0.0 0.00  19.7 7.63  14.4 7.55   0.0 0.00  11.6 7.56  14.6 7.63  13.4 7.59  14.7 7.60  11.5 7.48  16.8 7.66  15.4 7.48  14.7 7.46  15.2 7.47  18.0 7.63  12.0 7.56  15.1 7.61  14.8 7.60
2002 26.01 5325.553 3.221 -3.210 133.7 7.78 139.2 7.68 139.4 7.73 133.4 7.42 136.2 7.53 129.4 7.47 131.3 7.49 133.8 7.54 131.3 7.53 130.5 7.54 136.9 7.64 138.4 7.64 139.8 7.63 139.9 7.70 135.3 7.52 133.2 7.51 126.4 7.49
2003 26.01 5425.257 3.199 -3.221 121.4 7.62 130.7 7.57 131.2 7.63 128.7 7.36 126.8 7.42 124.1 7.40 125.0 7.42 126.4 7.45 125.6 7.45 122.7 7.43 126.1 7.50 129.5 7.52 129.7 7.50 133.0 7.62 124.3 7.41 124.2 7.40 125.6 7.46
2004 26.01 5427.826 6.724 -1.487  27.6 7.72  27.7 7.68  27.1 7.74  29.6 7.40  30.7 7.44  32.1 7.48  29.8 7.50  29.6 7.50  30.6 7.54  30.3 7.53  23.8 7.54  25.1 7.59  25.6 7.59  25.2 7.68  30.4 7.48  30.5 7.55  29.9 7.56
2005 26.01 5991.376 3.153 -3.540 111.7 7.75 108.0 7.58 111.4 7.69 112.2 7.46 114.5 7.56 114.1 7.56 111.2 7.56 110.8 7.53 115.2 7.58 112.8 7.58 108.1 7.54 106.3 7.52 105.5 7.49 107.0 7.61 105.3 7.50 106.1 7.47 107.1 7.52
2006 26.01 6084.111 3.199 -3.791  90.4 7.82  93.4 7.73  95.2 7.83  80.1 7.46  80.4 7.53  85.4 7.57  81.2 7.58  85.9 7.57  82.2 7.54  83.5 7.57  85.8 7.60  89.3 7.64  87.5 7.61  91.1 7.76  76.2 7.53  84.7 7.55  85.3 7.60
2007 26.01 6141.033 3.230 -4.872  14.6 7.90  10.5 7.61  10.2 7.76   0.0 0.00   0.0 0.00  11.1 7.55   0.0 0.00  10.5 7.50   8.9 7.43  11.7 7.58  12.4 7.60  11.5 7.59  14.9 7.70   8.9 7.64  10.2 7.59  11.7 7.57  12.3 7.62
2008 26.01 6149.258 3.889 -2.720 123.8 7.71 121.7 7.55 123.9 7.63 123.0 7.36 123.0 7.43 120.2 7.42 119.3 7.42 121.0 7.45 121.4 7.47 120.9 7.47 119.6 7.50 121.4 7.52 123.9 7.52 125.2 7.61 120.3 7.42 121.7 7.44 120.5 7.47
2009 26.01 6239.953 3.889 -3.423  52.8 7.66  71.9 7.76  74.6 7.87  68.3 7.55  68.5 7.61  66.8 7.59  66.3 7.64  66.6 7.59  68.0 7.62  67.1 7.62  72.6 7.72  66.7 7.66  69.6 7.68  68.5 7.78  61.3 7.58  63.9 7.57  62.2 7.58
2010 26.01 6247.557 3.892 -2.336 171.7 7.84 178.6 7.75 179.5 7.77 182.9 7.57 184.8 7.68 183.8 7.70 179.6 7.60 181.6 7.72 175.9 7.68 179.5 7.73 174.0 7.71 176.9 7.71 178.8 7.70 183.8 7.79 176.5 7.56 181.2 7.66 177.0 7.68
2011 26.01 6269.967 3.245 -4.355  38.0 7.83   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
2012 26.01 6446.410 6.222 -1.938  28.0 7.77  29.0 7.74  24.7 7.74  25.2 7.38  30.9 7.51  28.4 7.48  28.6 7.54  30.4 7.57  32.0 7.62  31.5 7.61  26.5 7.63  27.0 7.66  27.2 7.65  28.9 7.79  26.7 7.49  25.6 7.51  26.7 7.55
2013 26.01 6456.383 3.903 -2.142 192.8 7.87 205.8 7.82 213.8 7.90   0.0 0.00   0.0 0.00   0.0 0.00 218.5 7.79   0.0 0.00   0.0 0.00   0.0 0.00 189.9 7.67 199.7 7.74 211.8 7.84 215.6 7.89 224.5 7.83 211.8 7.77 207.1 7.79
2014 26.01 7479.693 3.892 -3.656  48.1 7.78  45.5 7.65  52.0 7.83  45.2 7.51  42.1 7.52  44.1 7.54  48.1 7.66  45.8 7.54  47.7 7.58  44.8 7.56  49.7 7.64  50.6 7.66  49.4 7.64  47.3 7.74  43.0 7.58  46.5 7.56  46.5 7.60
2015 26.01 7515.091 5.823 -2.292  26.0 7.74  24.2 7.63  18.7 7.60  23.2 7.38  24.8 7.44  25.6 7.46  22.0 7.45  22.9 7.44  25.3 7.50  22.4 7.44  22.1 7.53  22.0 7.55  21.0 7.51  19.8 7.59  25.9 7.51  24.1 7.49  24.7 7.52


==> anc/etables/029260_cnona.dat <==
029260-091002A 24455107.16  0.7043 +10.0 6010.1 2.415 +0.010 4.27 12.21    29.7 8.277 -0.059  58.4 8.256 -0.081  53.8 8.259 -0.078  49.9 8.262 -0.075  35.6 8.272 -0.064   110.6 8.526 -0.368  84.6 8.583 -0.311  53.2 8.654 -0.240    54.9 8.875 -0.049    49.5 6.505 -0.068  78.9 6.489 -0.084
029260-091002B 24455107.24  0.7316  +8.9 6142.6 2.712 +0.065 4.86 13.01    30.0 8.297 -0.047  60.2 8.279 -0.065  55.3 8.282 -0.062  51.2 8.284 -0.060  36.1 8.292 -0.052   121.0 8.565 -0.343  92.4 8.620 -0.289  57.5 8.688 -0.221    61.6 8.921 -0.039    48.6 6.544 -0.063  79.1 6.530 -0.076
029260-091002C 24455107.32  0.7579  +7.2 6140.5 2.425 -0.010 4.50 13.67    30.5 8.231 -0.061  60.7 8.207 -0.085  55.9 8.211 -0.081  51.7 8.213 -0.079  36.7 8.226 -0.066   118.1 8.448 -0.381  90.5 8.508 -0.321  56.8 8.580 -0.250    57.5 8.805 -0.051    44.4 6.505 -0.068  72.7 6.493 -0.081
029260-091003A 24455108.17  0.0267 -11.0 6405.4 2.409 +0.057 4.02 12.10    36.4 8.218 -0.068  70.4 8.188 -0.097  65.1 8.193 -0.092  60.5 8.196 -0.089  43.5 8.210 -0.074   139.0 8.376 -0.460 111.5 8.454 -0.381  74.1 8.547 -0.288    77.8 8.776 -0.059    40.3 6.575 -0.065  66.0 6.561 -0.079
029260-091003B 24455108.23  0.0450 -10.6 6271.5 2.244 +0.001 3.88 11.64    37.0 8.240 -0.075  70.4 8.208 -0.108  65.3 8.215 -0.102  60.8 8.218 -0.099  44.1 8.234 -0.082   138.4 8.431 -0.471 110.7 8.507 -0.395  73.8 8.596 -0.306    75.9 8.823 -0.066    40.9 6.537 -0.069  66.5 6.523 -0.084
029260-091003C 24455108.27  0.0595  -9.7 6276.0 2.352 +0.014 4.00 11.43    37.7 8.280 -0.070  71.5 8.249 -0.101  66.3 8.254 -0.096  61.8 8.258 -0.093  44.9 8.274 -0.077   136.7 8.456 -0.451 108.8 8.528 -0.380  71.8 8.614 -0.293    75.9 8.853 -0.062    41.5 6.542 -0.069  67.6 6.529 -0.082
029260-091003D 24455108.32  0.0726  -9.8 6426.5 2.815 +0.124 4.50 11.16    38.4 8.353 -0.051  74.0 8.329 -0.074  68.4 8.333 -0.070  63.6 8.335 -0.068  45.8 8.347 -0.056   140.4 8.510 -0.405 110.7 8.580 -0.334  72.1 8.663 -0.251    78.1 8.883 -0.047    42.7 6.603 -0.066  70.4 6.591 -0.078
029260-091004A 24455109.15  0.3370  -0.8 6043.7 2.503 +0.078 3.85  7.74    28.7 8.272 -0.056  56.0 8.249 -0.078  51.7 8.253 -0.075  47.9 8.255 -0.072  34.3 8.266 -0.061    96.7 8.437 -0.349  73.3 8.489 -0.296  45.4 8.557 -0.229    46.1 8.772 -0.044    53.0 6.576 -0.069  82.2 6.560 -0.085
029260-091004B 24455109.23  0.3617  +0.6 5967.5 2.458 +0.055 3.82  7.63    30.2 8.328 -0.055  57.9 8.305 -0.079  53.5 8.309 -0.074  49.7 8.310 -0.072  36.0 8.323 -0.061    93.4 8.469 -0.341  70.6 8.520 -0.290  43.6 8.586 -0.225    47.0 8.833 -0.045    54.7 6.558 -0.069  84.2 6.541 -0.086
029260-091004C 24455109.30  0.3838  +1.9 5918.5 2.298 +0.034 3.77  7.66    28.0 8.259 -0.061  54.4 8.235 -0.086  50.2 8.239 -0.081  46.6 8.242 -0.079  33.5 8.255 -0.066    94.4 8.464 -0.352  71.5 8.515 -0.300  44.4 8.582 -0.234    45.0 8.803 -0.048    54.6 6.540 -0.069  83.9 6.523 -0.086
029260-091005A 24455110.15  0.6549 +11.7 5960.9 2.346 +0.061 3.92 11.07    28.7 8.263 -0.060  55.9 8.240 -0.084  51.6 8.243 -0.080  47.9 8.246 -0.078  34.4 8.259 -0.066    97.1 8.452 -0.354  73.6 8.504 -0.301  45.7 8.573 -0.233    48.8 8.823 -0.050    53.2 6.539 -0.069  82.6 6.522 -0.085
029260-091005B 24455110.30  0.7042 +10.4 6062.7 2.364 +0.059 4.26 12.21    28.6 8.206 -0.063  56.9 8.183 -0.086  52.4 8.187 -0.082  48.5 8.190 -0.079  34.4 8.201 -0.068   106.8 8.413 -0.367  81.3 8.468 -0.311  50.7 8.539 -0.241    60.5 8.860 -0.054    49.9 6.542 -0.068  79.4 6.526 -0.084


==> anc/etables/029260_feabw.dat <==
#no. ecode  lambda   chi   loggf   091002A    091002B    091002C    091003A    091003B    091003C    091003D    091004A    091004B    091004C    091005A    091005B
0102 26.00 4445.471 0.087 -5.411  25.8 7.39  22.6 7.48  16.7 7.34   0.0 0.00  12.7 7.37  12.6 7.37  16.3 7.67   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  26.2 7.47
0106 26.00 5326.140 3.570 -2.153   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.0 7.46  24.9 7.52  20.3 7.53   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0107 26.00 5412.798 4.440 -1.727   0.0 0.00  26.4 7.80   0.0 0.00  24.4 7.90   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  28.5 7.76  30.5 7.77   0.0 0.00   0.0 0.00
0108 26.00 5491.840 4.190 -2.139   0.0 0.00   9.3 7.49   9.3 7.50   0.0 0.00  11.6 7.68   7.0 7.46   9.6 7.69  10.8 7.51  10.5 7.45  11.2 7.46   9.7 7.42  11.8 7.57
0110 26.00 5661.348 4.280 -1.790  18.2 7.46  11.6 7.32  14.5 7.43  12.6 7.50  15.8 7.55  14.3 7.50  12.9 7.55  15.3 7.40  19.0 7.46  23.6 7.54  18.2 7.44  18.6 7.50
0111 26.00 5696.102 4.550 -1.847  12.7 7.59   0.0 0.00   0.0 0.00  10.4 7.70  12.9 7.75  13.7 7.78  12.4 7.82  14.4 7.67  14.4 7.63  18.8 7.73  17.1 7.71  14.6 7.69
0113 26.00 5705.466 4.300 -1.433   0.0 0.00   0.0 0.00  27.2 7.39  23.1 7.45  23.1 7.40  22.3 7.38  20.9 7.44   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  33.6 7.46
0114 26.00 5778.455 2.590 -3.468  16.3 7.51   0.0 0.00  12.3 7.49   9.2 7.56  10.0 7.51  10.1 7.51  10.1 7.64  19.3 7.62  17.8 7.52  20.1 7.54  19.5 7.56  17.6 7.59
0115 26.00 5784.657 3.340 -2.615   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  25.4 7.60  26.3 7.56  29.3 7.59   0.0 0.00   0.0 0.00
0116 26.00 5855.091 4.607 -1.478  22.2 7.54  25.0 7.65  15.3 7.43  17.0 7.61  17.3 7.57  16.8 7.55  18.4 7.67  23.0 7.58  23.8 7.55  23.4 7.52  21.1 7.49  20.0 7.52
0118 26.00 5956.692 0.859 -4.537   0.0 0.00   0.0 0.00  34.1 7.42  25.4 7.55  29.0 7.49  25.5 7.43  25.3 7.59   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0119 26.00 6082.708 2.223 -3.555  29.3 7.51  22.6 7.50  21.1 7.47  21.6 7.71  22.6 7.63  21.1 7.60  25.8 7.83  33.7 7.62  35.5 7.58   0.0 0.00   0.0 0.00   0.0 0.00
0120 26.00 6120.244 0.910 -5.906   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.3 7.83   6.6 7.80   6.0 7.81   0.0 0.00
0122 26.00 6151.617 2.176 -3.296   0.0 0.00  35.7 7.41  36.8 7.44  31.9 7.59  32.2 7.50  31.0 7.48  32.3 7.64   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0128 26.00 6240.645 2.220 -3.269   0.0 0.00   0.0 0.00   0.0 0.00  31.2 7.59   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0130 26.00 6271.276 3.330 -2.751  23.1 7.62   0.0 0.00  16.3 7.55  14.5 7.68  14.0 7.59   0.0 0.00  15.3 7.74  18.7 7.55  20.2 7.53  24.4 7.59  22.4 7.58  16.8 7.51
0133 26.00 6311.500 2.832 -3.141  28.8 7.66  23.1 7.64   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.6 7.61  29.1 7.63  24.8 7.51  35.6 7.73  32.3 7.76
0137 26.00 6498.937 0.958 -4.632  36.1 7.46  32.6 7.54  25.5 7.43  19.6 7.57  19.6 7.45  21.5 7.50  21.1 7.65   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.3 7.50
0139 26.00 6574.225 0.990 -4.980  19.3 7.53  24.6 7.79   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  27.5 7.75  27.1 7.65  28.8 7.63  26.0 7.63   0.0 0.00
0143 26.00 6625.021 1.010 -5.307  14.3 7.73   0.0 0.00  10.6 7.73   5.8 7.73   0.0 0.00   9.2 7.81   8.2 7.92  13.4 7.73  13.8 7.66  12.7 7.57  15.1 7.70  15.2 7.82
0144 26.00 6667.725 4.580 -2.125   0.0 0.00   9.9 7.80   7.0 7.66   0.0 0.00   0.0 0.00   0.0 0.00   7.9 7.88  11.0 7.81  10.5 7.74   7.2 7.55   0.0 0.00   0.0 0.00
0145 26.00 6699.162 4.590 -2.081   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.1 7.64   4.9 7.34   0.0 0.00   0.0 0.00
0146 26.00 6739.520 1.557 -4.790   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.7 7.64   8.7 7.53   5.5 7.25   8.6 7.40   7.9 7.41   0.0 0.00
0148 26.00 6752.705 4.640 -1.186  33.6 7.45  37.6 7.56  32.8 7.50  29.1 7.58  28.4 7.52  25.5 7.46  25.6 7.54  36.3 7.51  36.0 7.47  39.0 7.49  37.4 7.49  34.7 7.50
0149 26.00 6793.252 4.080 -2.366   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.6 7.47  12.0 7.55   0.0 0.00   0.0 0.00
0152 26.00 6837.016 4.590 -1.750  16.8 7.62   0.0 0.00  18.5 7.74  18.2 7.87  13.5 7.67  17.6 7.79  15.9 7.83  22.5 7.78  19.1 7.66  19.8 7.65  18.6 7.64  20.0 7.73
0155 26.00 6971.933 3.020 -3.344   0.0 0.00  18.6 7.88   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.9 7.50  10.4 7.45   0.0 0.00   0.0 0.00
0157 26.00 7112.168 2.990 -2.906  27.6 7.51  20.3 7.45   0.0 0.00  33.2 7.90  28.8 7.75   0.0 0.00   0.0 0.00  28.0 7.55  30.7 7.53  29.8 7.48  30.5 7.53  31.4 7.62
0158 26.00 7189.151 3.070 -2.658  30.7 7.39   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  41.1 7.57   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0159 26.00 7401.688 4.190 -1.549  38.8 7.44  36.9 7.48  39.7 7.53  28.9 7.53  27.3 7.44   0.0 0.00   0.0 0.00  39.8 7.49  36.9 7.39  41.1 7.43   0.0 0.00   0.0 0.00
0160 26.00 7723.205 2.280 -3.469  42.5 7.59  46.0 7.73   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  44.3 7.65  43.7 7.57   0.0 0.00   0.0 0.00  44.3 7.66
0162 26.00 8075.146 0.910 -4.970  30.6 7.58  29.8 7.70  25.1 7.62   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  36.7 7.71  37.6 7.63  39.3 7.61  33.3 7.57  34.5 7.70
0163 26.00 8204.098 0.915 -6.052   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.6 7.73   5.6 7.76   0.0 0.00   0.0 0.00
0164 26.00 8293.514 3.300 -2.160   0.0 0.00  43.2 7.31  44.1 7.34  29.5 7.33  28.7 7.23  32.1 7.29  29.2 7.34   0.0 0.00   0.0 0.00   0.0 0.00  47.3 7.25  47.7 7.33
0202 26.01 4620.521 2.828 -3.226 181.1 7.45   0.0 0.00 182.5 7.41 169.7 7.43 170.0 7.42 173.3 7.45 170.5 7.47 164.1 7.44 164.3 7.43 164.6 7.39 178.6 7.52 177.7 7.41
0205 26.01 5264.812 3.230 -3.108   0.0 0.00 131.0 7.19   0.0 0.00   0.0 0.00 149.5 7.36 151.0 7.38 131.3 7.30 135.3 7.31 133.7 7.29   0.0 0.00 139.1 7.28 142.6 7.25
0206 26.01 5414.073 3.221 -3.568 119.5 7.50 111.9 7.49 115.9 7.45 117.2 7.52 119.7 7.51 114.5 7.48 115.4 7.61 118.3 7.59 115.1 7.54 116.4 7.51 124.9 7.58 122.0 7.51
0207 26.01 5525.125 3.267 -4.007  76.2 7.54  82.2 7.66  82.7 7.58  78.1 7.58  78.6 7.54  75.3 7.54  72.4 7.66  72.9 7.57  78.5 7.59  75.2 7.53  79.6 7.57  87.2 7.61
0208 26.01 6432.680 2.891 -3.579 158.7 7.45 165.3 7.52 160.5 7.44 154.2 7.50 150.4 7.42 147.9 7.41 148.9 7.52 146.2 7.47 148.1 7.47 148.0 7.42 152.4 7.45 169.7 7.54
0209 26.01 6516.080 2.891 -3.302 179.5 7.35 191.0 7.43 185.4 7.36 188.7 7.53 189.1 7.51 182.6 7.45 184.3 7.53 178.6 7.49 178.1 7.47 175.8 7.41 186.1 7.48 198.1 7.50
0210 26.01 7222.394 3.889 -3.175  89.5 7.39  96.5 7.50  89.3 7.37  90.1 7.40  94.8 7.40  90.2 7.38  96.8 7.56  96.8 7.52  99.9 7.54 100.5 7.50  96.1 7.46  98.0 7.45
0211 26.01 7224.487 3.889 -3.196   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 130.4 7.78 149.8 7.88
0212 26.01 7515.831 3.903 -3.432  80.3 7.56  80.2 7.63  79.7 7.54  79.6 7.56  79.6 7.52  79.8 7.55  79.2 7.67  80.6 7.63  78.6 7.60  76.8 7.53  80.0 7.57  88.0 7.62
0213 26.01 7711.723 3.903 -2.577 185.6 7.55 191.8 7.58 193.7 7.56 176.9 7.53 178.3 7.52 176.8 7.51 177.5 7.58 185.1 7.69 177.7 7.62 178.2 7.59 185.9 7.63 186.8 7.55
1004 26.00 4551.649 3.943 -1.893   0.0 0.00   0.0 0.00   0.0 0.00  15.0 7.44  12.0 7.27   0.0 0.00  10.9 7.32  23.3 7.45  18.4 7.28  20.0 7.30   0.0 0.00   0.0 0.00
1005 26.00 4574.215 3.211 -2.320   0.0 0.00   0.0 0.00   0.0 0.00  22.4 7.43   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1010 26.00 4631.486 4.548 -1.859   8.7 7.46   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.8 7.61   0.0 0.00  12.6 7.66  10.0 7.50  12.3 7.58   0.0 0.00   0.0 0.00
1011 26.00 4635.846 2.845 -2.349   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  25.1 7.24   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1015 26.00 4779.443 3.415 -2.115   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  19.7 7.26   0.0 0.00  25.8 7.50   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1016 26.00 4780.811 3.251 -3.205   0.0 0.00   0.0 0.00  10.1 7.79   0.0 0.00   9.1 7.84   0.0 0.00   0.0 0.00   0.0 0.00  15.4 7.86  11.8 7.70  13.1 7.79   0.0 0.00
1017 26.00 4785.957 4.143 -1.755   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.1 7.45   0.0 0.00   0.0 0.00   0.0 0.00
1018 26.00 4790.746 3.251 -3.226   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.6 7.52   0.0 0.00   0.0 0.00
1019 26.00 4807.708 3.368 -1.947   0.0 0.00   0.0 0.00   0.0 0.00  27.4 7.28  27.2 7.21   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1020 26.00 4808.147 3.251 -2.605   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  20.4 7.45  17.0 7.31  19.5 7.34   0.0 0.00   0.0 0.00
1021 26.00 4813.116 3.274 -2.688  20.9 7.54   0.0 0.00   0.0 0.00   0.0 0.00  21.6 7.75   0.0 0.00  23.1 7.89   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1026 26.00 4961.915 3.634 -2.259   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  18.0 7.54   0.0 0.00  16.7 7.61  29.7 7.64   0.0 0.00  29.7 7.56   0.0 0.00   0.0 0.00
1031 26.00 5223.187 3.635 -2.231  16.3 7.28  16.8 7.37  14.8 7.32  13.4 7.43  12.3 7.32  11.2 7.28  12.3 7.43  21.8 7.44  25.6 7.47  24.6 7.42  18.8 7.32  18.7 7.38
1033 26.00 5253.023 2.279 -3.819   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  11.7 7.37   0.0 0.00   0.0 0.00
1045 26.00 5385.579 3.695 -3.008   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.0 7.80   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1047 26.00 5395.215 4.446 -1.682  23.5 7.62   0.0 0.00  13.5 7.44  10.6 7.47   9.2 7.35   9.4 7.36   9.4 7.45  16.1 7.47  16.6 7.44  16.7 7.42  18.3 7.49  18.6 7.55
1049 26.00 5401.264 4.320 -1.666  21.3 7.46   0.0 0.00  12.7 7.29  14.5 7.49  15.3 7.46  14.8 7.44  19.5 7.66  29.0 7.64  26.0 7.54  28.0 7.55  22.9 7.47  16.3 7.36
1050 26.00 5406.770 4.371 -1.394  26.2 7.34  18.0 7.22  15.5 7.15  17.1 7.34  18.3 7.32  16.4 7.26  20.9 7.47  30.6 7.44   0.0 0.00   0.0 0.00  24.2 7.28  21.5 7.27
1052 26.00 5417.039 4.415 -1.347  29.9 7.40  26.1 7.39  24.1 7.36  22.4 7.46  23.6 7.43  24.5 7.45  22.1 7.49   0.0 0.00   0.0 0.00   0.0 0.00  31.0 7.39  31.0 7.45
1056 26.00 5441.354 4.312 -1.511   0.0 0.00  29.2 7.52  28.0 7.50  25.5 7.60  23.8 7.51  24.0 7.51  26.1 7.64   0.0 0.00   0.0 0.00   0.0 0.00  31.2 7.47  27.8 7.46
1059 26.00 5470.092 4.446 -1.522  26.8 7.54  20.7 7.48  15.9 7.36  15.1 7.47  16.4 7.45  14.1 7.38  14.6 7.49  22.9 7.49  19.8 7.37  22.3 7.41  23.4 7.45  25.2 7.54
1063 26.00 5522.447 4.209 -1.373  32.7 7.28   0.0 0.00   0.0 0.00  31.7 7.48  30.6 7.41  30.4 7.40  28.9 7.47   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1066 26.00 5552.691 4.956 -1.704   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.6 7.61   4.5 7.33   6.2 7.46   6.5 7.50   0.0 0.00
1067 26.00 5559.638 4.988 -1.614   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.0 7.44   7.9 7.52   7.8 7.50   7.6 7.51   0.0 0.00
1069 26.00 5568.867 3.635 -2.817  14.1 7.78   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.3 7.83   7.2 7.50   8.9 7.54   9.2 7.52   7.2 7.44   0.0 0.00
1070 26.00 5577.031 5.033 -1.446   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.3 7.70  13.5 7.62  14.0 7.66   0.0 0.00
1073 26.00 5608.974 4.209 -2.287   0.0 0.00  11.5 7.75   9.3 7.66   9.1 7.79  10.3 7.79  10.1 7.78  11.2 7.92  13.3 7.77  11.3 7.65  10.5 7.59  14.4 7.76   0.0 0.00
1075 26.00 5619.587 4.386 -1.409  20.3 7.23  23.7 7.37  20.2 7.30  19.0 7.41  16.4 7.29  17.8 7.32  18.0 7.42  22.4 7.30  27.4 7.36  26.2 7.31  25.7 7.33  24.1 7.35
1076 26.00 5636.696 3.640 -2.495   0.0 0.00   0.0 0.00   0.0 0.00   9.3 7.52   6.4 7.29  12.7 7.59   0.0 0.00  12.6 7.43  14.9 7.45  15.6 7.45   0.0 0.00   0.0 0.00
1078 26.00 5650.020 5.099 -0.749   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.5 7.46   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1079 26.00 5650.704 5.085 -0.672   0.0 0.00  29.6 7.37   0.0 0.00  33.2 7.55  30.1 7.46  29.7 7.45  28.0 7.49   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1080 26.00 5651.470 4.473 -1.747  23.5 7.71   0.0 0.00  13.7 7.53  13.6 7.66  11.8 7.54  11.2 7.52  10.9 7.60  18.1 7.61  20.4 7.63  23.2 7.67  26.4 7.75  15.6 7.55
1081 26.00 5652.320 4.260 -1.731  29.1 7.61   0.0 0.00  16.6 7.42  19.7 7.64  11.8 7.34  14.1 7.42  12.7 7.47  13.7 7.27  20.4 7.42  20.0 7.38  32.0 7.64  18.1 7.42
1082 26.00 5653.889 4.386 -1.334   0.0 0.00   0.0 0.00  29.7 7.42  15.4 7.23  33.8 7.57  27.5 7.46  27.0 7.54   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1085 26.00 5680.241 4.186 -2.306   0.0 0.00  11.6 7.75  11.0 7.73   0.0 0.00  10.4 7.79  12.0 7.85  10.3 7.88  17.6 7.88  16.2 7.80  15.7 7.76  16.5 7.81  12.4 7.74
1087 26.00 5732.275 4.991 -1.400   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.2 7.36   7.5 7.28  12.0 7.48   0.0 0.00   0.0 0.00
1090 26.00 5760.345 3.642 -2.438  14.4 7.41   0.0 0.00   0.0 0.00  11.1 7.54   0.0 0.00   9.1 7.38  11.7 7.60  14.5 7.43  16.6 7.45  18.6 7.47  21.6 7.57  17.1 7.53
1092 26.00 5793.913 4.220 -1.578  33.6 7.49   0.0 0.00  29.6 7.50  19.9 7.45  25.5 7.52  24.2 7.49  28.9 7.67  32.1 7.50  31.6 7.44  33.3 7.45   0.0 0.00  34.6 7.54
1093 26.00 5814.805 4.283 -1.797  18.9 7.48  19.8 7.57  16.3 7.49  17.1 7.65  17.3 7.60  15.3 7.54  14.5 7.61  19.6 7.52  21.9 7.53  22.0 7.51  23.9 7.57  21.4 7.58
1094 26.00 5827.875 3.283 -3.165   0.0 0.00   0.0 0.00   7.9 7.62   0.0 0.00   6.5 7.64   6.0 7.60   5.9 7.71   8.1 7.56   8.0 7.50  10.6 7.59   9.2 7.56   0.0 0.00
1095 26.00 5835.098 4.256 -2.113   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  17.3 7.68   0.0 0.00   0.0 0.00
1096 26.00 5837.700 4.294 -2.255   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.5 7.69   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1097 26.00 5845.266 5.033 -1.673   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.4 7.60   7.8 7.76   7.9 7.85   0.0 0.00   7.1 7.57   9.5 7.68   0.0 0.00   0.0 0.00
1098 26.00 5849.682 3.695 -2.885   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  11.2 7.75  12.6 7.78  12.1 7.79   0.0 0.00
1099 26.00 5852.217 4.548 -1.127   0.0 0.00   0.0 0.00  27.7 7.31  27.1 7.44  28.2 7.41  30.6 7.45  27.9 7.48   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1101 26.00 5856.083 4.294 -1.513  31.0 7.45  28.7 7.48  23.7 7.39  21.1 7.48  22.1 7.45  20.8 7.41  24.1 7.58  34.0 7.53  34.2 7.49  33.0 7.44  34.5 7.49  31.1 7.49
1102 26.00 5858.779 4.220 -2.156   0.0 0.00   7.3 7.41   0.0 0.00   0.0 0.00   5.7 7.40   6.6 7.46   9.4 7.72  11.9 7.58  11.1 7.50  11.0 7.47  10.1 7.46  12.6 7.62
1104 26.00 5861.107 4.283 -2.327   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.7 7.67  11.8 7.76   6.8 7.49  10.7 7.72   0.0 0.00
1105 26.00 5880.029 4.558 -1.877   0.0 0.00  17.5 7.83  10.9 7.62   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  12.5 7.63  15.5 7.69  12.9 7.58   0.0 0.00  13.7 7.69
1106 26.00 5881.279 4.607 -1.741   0.0 0.00  14.7 7.66  12.3 7.59   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.8 7.65  16.0 7.62  16.2 7.60  13.7 7.54  18.0 7.73
1107 26.00 5902.485 4.593 -1.783   0.0 0.00   0.0 0.00  12.0 7.60   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.6 7.68  16.5 7.66  14.8 7.58  16.6 7.66  16.8 7.72
1110 26.00 5927.786 4.652 -0.987   0.0 0.00   0.0 0.00   0.0 0.00  32.8 7.49  30.8 7.40  31.7 7.41  33.3 7.52   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1111 26.00 5929.667 4.548 -1.140   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  35.4 7.41
1113 26.00 5969.559 4.283 -2.732   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.2 7.87   0.0 0.00   0.0 0.00   0.0 0.00
1119 26.00 6034.033 4.312 -2.335   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.5 7.97   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1120 26.00 6093.666 4.607 -1.297  27.6 7.45  31.3 7.58  20.3 7.37  20.6 7.51  16.9 7.37  18.7 7.41  20.2 7.54  29.9 7.52  24.4 7.37  26.5 7.39  27.2 7.43  25.4 7.44
1121 26.00 6094.364 4.652 -1.557  14.4 7.43   0.0 0.00  14.2 7.50  12.8 7.58   8.8 7.36  11.7 7.49  11.5 7.57  14.5 7.46  13.5 7.38  16.0 7.44  20.3 7.58  25.5 7.73
1122 26.00 6096.662 3.984 -1.758   0.0 0.00  34.7 7.53  28.7 7.44  25.2 7.54  22.7 7.42  23.8 7.44  23.0 7.52  32.4 7.45  33.9 7.42  33.0 7.38  31.3 7.38   0.0 0.00
1123 26.00 6105.152 4.548 -1.916  10.4 7.55   0.0 0.00   6.5 7.41   8.3 7.66   8.4 7.61   5.8 7.44   9.3 7.74   8.1 7.45  10.4 7.52   7.0 7.32   7.9 7.40   0.0 0.00
1125 26.00 6165.361 4.143 -1.434   0.0 0.00  34.9 7.35  33.3 7.33  31.5 7.46  35.6 7.47  30.7 7.38  31.1 7.48   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  35.6 7.33
1126 26.00 6187.398 2.832 -4.094   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   3.9 7.65   3.8 7.60   0.0 0.00   0.0 0.00
1127 26.00 6187.987 3.943 -1.587   0.0 0.00   0.0 0.00   0.0 0.00  30.1 7.42  32.5 7.39  33.5 7.41  34.7 7.52   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1128 26.00 6199.507 2.559 -4.283   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   3.6 7.51   0.0 0.00   0.0 0.00
1130 26.00 6220.776 3.882 -2.322   0.0 0.00   0.0 0.00   0.0 0.00  10.0 7.56   7.9 7.39   0.0 0.00  10.3 7.61  17.1 7.59  16.0 7.51  20.5 7.60  16.3 7.52  12.7 7.47
1132 26.00 6226.730 3.883 -2.055   0.0 0.00  26.9 7.60  29.8 7.66  27.1 7.77  28.5 7.73  25.3 7.67  27.2 7.80   0.0 0.00  33.7 7.62  36.8 7.64  35.1 7.64  35.1 7.70
1135 26.00 6330.838 4.733 -1.152  27.4 7.40  27.2 7.46  25.7 7.44  23.6 7.52  23.8 7.48  23.7 7.48  25.4 7.58  28.6 7.45  31.4 7.45  32.8 7.45  31.4 7.45  29.9 7.48
1138 26.00 6392.538 2.279 -3.939   9.0 7.37  12.9 7.65   7.5 7.41   9.0 7.71   7.1 7.51   6.7 7.48   6.6 7.61  13.8 7.60  12.6 7.49  13.4 7.48  12.2 7.47  15.8 7.68
1139 26.00 6436.411 4.186 -2.337   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.0 7.67   6.9 7.60   8.1 7.77   7.4 7.49  10.9 7.62   8.6 7.48  12.9 7.70  12.0 7.72
1143 26.00 6591.325 4.593 -1.957  12.1 7.68  12.5 7.76  11.0 7.71  10.1 7.81   9.4 7.72   8.0 7.64   8.8 7.78   0.0 0.00   0.0 0.00  11.5 7.61  14.4 7.74  12.8 7.74
1144 26.00 6608.024 2.279 -3.952  10.0 7.42   0.0 0.00   8.0 7.44   0.0 0.00   7.9 7.55  12.1 7.75   7.8 7.68  13.6 7.60  12.9 7.50  14.7 7.52  14.1 7.54  14.5 7.65
1145 26.00 6627.540 4.548 -1.452  23.4 7.45  26.2 7.57  22.6 7.50  33.9 7.84  22.6 7.59  25.2 7.64  22.4 7.67  24.6 7.50  27.7 7.51  29.0 7.52  29.9 7.55  24.2 7.50
1146 26.00 6646.932 2.608 -3.931   0.0 0.00   0.0 0.00   7.8 7.71   0.0 0.00   0.0 0.00   6.8 7.76   8.3 7.98  11.1 7.79  11.6 7.74  12.9 7.75  14.3 7.84  10.0 7.76
1149 26.00 6703.568 2.759 -3.008  31.5 7.48  26.2 7.48  19.8 7.36  19.7 7.56  19.2 7.46  20.3 7.48  21.5 7.63  36.4 7.59  34.7 7.50  37.7 7.51  37.3 7.53  30.0 7.50
1150 26.00 6710.316 1.485 -4.813   0.0 0.00  15.8 7.85  11.6 7.72   0.0 0.00  10.0 7.79   9.7 7.78  10.2 7.94  16.0 7.77  14.5 7.65  12.7 7.54  17.3 7.73  14.4 7.75
1152 26.00 6725.353 4.103 -2.178  17.1 7.61   0.0 0.00  13.1 7.56  10.4 7.61  10.7 7.56  10.0 7.52  11.6 7.69  16.2 7.61  16.0 7.55  15.8 7.52  14.5 7.50  17.4 7.65
1153 26.00 6726.661 4.607 -1.003   0.0 0.00   0.0 0.00  38.9 7.38  30.6 7.40  33.7 7.40  34.9 7.41  34.1 7.48   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1154 26.00 6732.070 4.584 -2.111   0.0 0.00  14.3 7.96  10.1 7.81   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.8 7.79  14.4 7.88   0.0 0.00  12.0 7.79  11.6 7.83
1155 26.00 6733.151 4.638 -1.403  24.5 7.50  17.7 7.41  17.3 7.40   0.0 0.00  16.2 7.45  20.5 7.57  16.4 7.54  25.4 7.54  21.7 7.42  24.8 7.47  29.1 7.57  22.5 7.49
1156 26.00 6745.090 4.580 -2.065   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.2 7.54   0.0 0.00   7.8 7.80   9.1 7.66   4.7 7.32   6.6 7.45   8.6 7.59   6.7 7.53
1157 26.00 6745.955 4.076 -2.632   7.3 7.64   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.2 7.77   6.4 7.55   9.1 7.69   8.3 7.67   0.0 0.00
1158 26.00 6746.953 2.608 -4.337   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.4 7.76   4.0 7.66   0.0 0.00
1162 26.00 6806.847 2.727 -3.098  32.9 7.55  23.7 7.49  20.0 7.42  20.9 7.64  18.8 7.50  20.6 7.55  20.6 7.67  31.2 7.56  30.3 7.48  33.1 7.49  29.5 7.47  23.3 7.43
1163 26.00 6810.257 4.607 -0.927   0.0 0.00   0.0 0.00  39.6 7.31   0.0 0.00  35.5 7.35   0.0 0.00  36.9 7.44   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1164 26.00 6824.825 4.988 -2.125   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.0 7.76   5.4 7.81   0.0 0.00
1166 26.00 6833.224 4.638 -1.988   0.0 0.00   0.0 0.00  10.5 7.75   0.0 0.00   0.0 0.00   0.0 0.00   7.0 7.72   6.9 7.50   9.8 7.62   9.4 7.58   8.2 7.54  10.3 7.70
1167 26.00 6839.831 2.559 -3.362  21.9 7.46  21.8 7.55  15.5 7.40  14.9 7.59  15.0 7.51  13.7 7.46  14.8 7.62  27.5 7.60  27.7 7.54  28.3 7.51  26.5 7.51  22.2 7.51
1170 26.00 6857.243 4.076 -2.053  16.6 7.44  15.1 7.47  12.3 7.38  12.6 7.54  14.2 7.54  13.3 7.50  12.1 7.55  19.4 7.54  18.7 7.47  20.9 7.50  17.9 7.45  16.0 7.46
1172 26.00 6861.945 2.424 -3.787   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.8 7.45  13.4 7.48  14.8 7.49   0.0 0.00   0.0 0.00
1173 26.00 6862.492 4.558 -1.405  32.0 7.56  30.0 7.59  29.0 7.58  20.4 7.55  22.0 7.53  24.7 7.58  24.5 7.66  26.0 7.48  28.7 7.49  29.4 7.48  33.6 7.57  35.5 7.65
1174 26.00 6898.289 4.220 -2.108   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.2 7.74  19.2 7.64  14.0 7.52   0.0 0.00
1176 26.00 6960.338 4.593 -1.890  16.5 7.75  16.0 7.79   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.2 7.65  15.1 7.66   0.0 0.00   0.0 0.00
1177 26.00 6988.523 2.404 -3.442  29.3 7.52   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.5 7.73  34.7 7.64  34.8 7.58  35.5 7.55  30.5 7.51  23.3 7.46
1179 26.00 7000.618 4.143 -2.106   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.8 7.52  15.7 7.50  13.3 7.39  18.6 7.58   0.0 0.00
1180 26.00 7007.963 4.178 -1.830  26.4 7.53  31.6 7.68  28.1 7.64   0.0 0.00   0.0 0.00   0.0 0.00  17.9 7.60  28.1 7.59  27.2 7.52  30.9 7.56  22.7 7.43  21.3 7.46
1181 26.00 7010.333 4.580 -1.888   0.0 0.00  16.2 7.78   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.6 7.68  13.4 7.59   0.0 0.00   0.0 0.00
1182 26.00 7022.953 4.191 -1.061   0.0 0.00   0.0 0.00   0.0 0.00  37.6 7.19   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1183 26.00 7024.059 4.076 -1.934   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  39.3 7.77  29.8 7.58  29.8 7.55   0.0 0.00   0.0 0.00
1188 26.00 7072.814 4.076 -2.722   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.4 7.85   0.0 0.00  10.6 7.86   0.0 0.00
1189 26.00 7083.395 4.913 -1.250   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.5 7.61  23.6 7.55  26.9 7.60   0.0 0.00   0.0 0.00
1190 26.00 7086.722 3.602 -2.507  25.7 7.65   0.0 0.00  18.9 7.59   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  18.5 7.52  21.6 7.54  21.1 7.50  21.7 7.54  17.1 7.50
1192 26.00 7107.460 4.186 -1.935  14.1 7.34  15.6 7.46  12.7 7.37   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.8 7.38  17.4 7.41  17.6 7.39  18.2 7.43  15.7 7.42
1193 26.00 7114.549 2.692 -3.936   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.6 7.67   9.4 7.67   0.0 0.00   0.0 0.00
1194 26.00 7132.979 4.076 -1.595  40.9 7.42  35.6 7.42  34.9 7.42  30.4 7.51  29.3 7.43  30.5 7.45  29.4 7.51  39.7 7.44  39.2 7.38  41.5 7.39  41.4 7.41  36.0 7.39
1195 26.00 7142.503 4.956 -0.892  30.0 7.37  35.3 7.51  29.7 7.43  21.9 7.41  23.4 7.39  24.7 7.42  23.1 7.46  32.3 7.43  36.5 7.46  35.3 7.42  34.6 7.43  32.7 7.45
1196 26.00 7151.470 2.484 -3.563   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.6 7.78  28.1 7.66  33.3 7.71   0.0 0.00   0.0 0.00
1197 26.00 7158.474 3.654 -2.759   0.0 0.00   8.9 7.53   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.6 7.73  15.5 7.68  15.4 7.64   9.5 7.45   9.4 7.51
1198 26.00 7179.993 1.485 -4.772   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.4 7.79   0.0 0.00   0.0 0.00   0.0 0.00
1199 26.00 7212.432 4.956 -0.992  36.0 7.57  28.5 7.50  28.4 7.51   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  35.0 7.57  35.4 7.54  33.0 7.48  35.5 7.54  31.8 7.53
1200 26.00 7213.830 4.260 -2.269   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.2 7.50   0.0 0.00   8.3 7.44   0.0 0.00   0.0 0.00
1201 26.00 7219.678 4.076 -1.519   0.0 0.00  39.9 7.40  36.6 7.37   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1202 26.00 7284.838 4.143 -1.578   0.0 0.00  34.4 7.44   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  19.6 7.35  41.0 7.49  40.4 7.44  41.3 7.42   0.0 0.00  41.9 7.51
1208 26.00 7440.952 4.913 -0.607   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  43.4 7.39   0.0 0.00  40.5 7.41   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1209 26.00 7443.018 4.186 -1.655  40.9 7.57   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  32.2 7.47   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1210 26.00 7454.001 4.186 -2.285   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.5 7.61  10.1 7.68   0.0 0.00  14.0 7.69  13.3 7.62  13.8 7.61  10.7 7.52   0.0 0.00
1211 26.00 7461.521 2.559 -3.458   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  11.4 7.45   0.0 0.00  21.4 7.54  22.0 7.49  24.7 7.51  23.4 7.51  30.7 7.74
1212 26.00 7463.412 5.064 -1.636   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.1 7.65   7.4 7.51  10.2 7.64  14.5 7.83   0.0 0.00
1213 26.00 7484.297 5.085 -1.556  11.1 7.66   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.0 7.43   0.0 0.00   0.0 0.00   9.1 7.55   6.2 7.35   9.3 7.56   0.0 0.00
1216 26.00 7501.272 4.186 -2.830   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.0 7.84   7.1 7.87   0.0 0.00   0.0 0.00   0.0 0.00
1218 26.00 7541.926 5.099 -1.475   0.0 0.00   0.0 0.00   8.8 7.55   7.6 7.60   8.6 7.61   9.4 7.64  10.1 7.75  11.3 7.61  10.9 7.56   9.4 7.47  12.1 7.61  12.4 7.67
1219 26.00 7551.102 5.085 -1.472  13.5 7.67   0.0 0.00   9.5 7.57   9.4 7.68   0.0 0.00   7.7 7.54  12.2 7.82  13.3 7.67  11.9 7.58  13.2 7.62  11.9 7.59  14.1 7.71
1226 26.00 7746.587 5.064 -1.233  19.1 7.56  17.5 7.58  15.8 7.54  16.0 7.67  13.6 7.55  12.6 7.51  12.0 7.56  20.4 7.61  19.0 7.54  20.4 7.56  17.8 7.51  15.5 7.50
1228 26.00 7751.137 4.991 -0.719  40.6 7.37  40.4 7.41  39.7 7.42  34.5 7.48  35.4 7.45  36.0 7.45  35.9 7.51  45.2 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1229 26.00 7802.473 5.085 -1.333  11.9 7.46  16.7 7.67  10.1 7.45  10.0 7.57  13.0 7.64  12.1 7.61  11.5 7.65  16.4 7.62  13.9 7.51  15.5 7.54  14.1 7.52  15.6 7.61
1232 26.00 7844.555 4.835 -1.674  14.6 7.66  22.9 7.93   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  11.8 7.58  12.8 7.58  15.7 7.65   0.0 0.00   0.0 0.00
1233 26.00 7941.094 3.274 -2.464  35.5 7.42  34.7 7.50  31.3 7.46   0.0 0.00  25.2 7.46  23.8 7.43  26.0 7.58  37.5 7.48  39.5 7.45  39.7 7.42  42.9 7.50  35.9 7.47
1234 26.00 7954.939 2.990 -3.771   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.0 7.72   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1235 26.00 7955.755 5.033 -1.148   0.0 0.00   0.0 0.00  17.9 7.48  15.6 7.54  13.2 7.41  13.3 7.41  14.2 7.52  20.2 7.49  22.3 7.50  20.0 7.42   0.0 0.00  17.4 7.43
2002 26.01 5325.553 3.221 -3.210 169.5 7.60 201.6 7.86 178.7 7.64 163.3 7.61 161.4 7.58 162.0 7.58 159.5 7.63 161.1 7.67 159.9 7.65 157.1 7.58 171.0 7.70 186.3 7.76
2003 26.01 5425.257 3.199 -3.221 165.5 7.54 173.3 7.60 165.1 7.50 154.7 7.51 153.4 7.47 157.4 7.52 153.9 7.56 149.1 7.53 147.6 7.50 147.4 7.45 164.4 7.61 175.6 7.63
2004 26.01 5427.826 6.724 -1.487  26.4 7.52  33.4 7.69  28.7 7.52  34.2 7.54  32.3 7.50  32.3 7.53  32.5 7.64  27.4 7.57  25.2 7.54  27.4 7.55  28.0 7.56  29.7 7.55
2005 26.01 5991.376 3.153 -3.540 139.7 7.54 140.2 7.58 138.9 7.51 145.9 7.66 139.0 7.56 139.0 7.57 137.6 7.66 125.6 7.53 124.6 7.50 123.4 7.44 132.6 7.52 141.2 7.54
2006 26.01 6084.111 3.199 -3.791 110.7 7.59 113.8 7.67 106.3 7.54 110.6 7.63 104.3 7.53 108.5 7.59 106.0 7.70 107.9 7.65 105.3 7.61 106.1 7.57 111.8 7.62 111.3 7.58
2007 26.01 6141.033 3.230 -4.872   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.2 7.53  12.8 7.46  19.3 7.60   0.0 0.00   0.0 0.00
2008 26.01 6149.258 3.889 -2.720 146.5 7.47 141.6 7.44 152.6 7.48 148.7 7.52 145.7 7.47 146.6 7.49 147.9 7.58 136.6 7.50 138.3 7.51 138.8 7.47 146.5 7.53 150.1 7.49
2009 26.01 6239.953 3.889 -3.423  84.3 7.63  84.9 7.70   0.0 0.00  85.1 7.64  88.6 7.64  83.8 7.62  91.4 7.81  82.5 7.68  82.7 7.68  84.8 7.65  88.2 7.69  97.5 7.74
2010 26.01 6247.557 3.892 -2.336 201.1 7.57 202.6 7.54 205.3 7.54 208.4 7.71 201.6 7.64 207.3 7.69 205.3 7.69 195.8 7.70 190.7 7.64 199.4 7.70 195.9 7.62 205.7 7.61
2012 26.01 6446.410 6.222 -1.938  25.1 7.51  27.1 7.61  29.8 7.57  44.6 7.73  37.1 7.62  36.9 7.64  41.2 7.81  32.9 7.70  32.1 7.69  31.9 7.65  30.6 7.63  30.4 7.59
2013 26.01 6456.383 3.903 -2.142   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 255.5 7.92 222.4 7.75 222.9 7.75 219.4 7.69   0.0 0.00   0.0 0.00
2014 26.01 7479.693 3.892 -3.656  56.8 7.55  59.6 7.66  59.0 7.56  57.2 7.56  56.5 7.50  56.3 7.53  54.5 7.66  61.7 7.66  60.2 7.63  61.7 7.60  56.5 7.55  54.5 7.51
2015 26.01 7515.091 5.823 -2.292  19.7 7.37  17.9 7.39  16.7 7.26  26.1 7.44  22.4 7.33  22.0 7.36  24.8 7.54  26.7 7.56  22.6 7.48  20.2 7.38  23.1 7.46  23.8 7.44


==> anc/etables/045412_cnona.dat <==
045412-091002A 24455107.18  0.7756 +37.2 5694.7 2.077 +0.013 4.56 10.51    29.3 8.323 -0.059  57.0 8.300 -0.083  52.6 8.302 -0.081  48.8 8.305 -0.078  35.0 8.316 -0.066    81.6 8.438 -0.300  60.1 8.482 -0.255  35.9 8.541 -0.197    42.4 8.867 -0.043    64.8 6.509 -0.062  99.5 6.492 -0.079
045412-091002B 24455107.27  0.8002 +37.1 5746.1 2.178 +0.077 4.59 10.83    27.7 8.287 -0.057  54.6 8.265 -0.079  50.3 8.268 -0.075  46.6 8.271 -0.073  33.2 8.282 -0.061    80.8 8.409 -0.291  59.4 8.452 -0.247  35.2 8.508 -0.191    39.3 8.800 -0.040    64.2 6.525 -0.062  99.1 6.509 -0.078
045412-091003A 24455108.18  0.0435  +3.3 7000.5 2.812 +0.058 4.46 10.11    41.2 8.187 -0.056  81.0 8.159 -0.083  74.9 8.164 -0.078  69.6 8.168 -0.074  49.6 8.182 -0.061   189.2 8.386 -0.570 160.6 8.496 -0.458 116.9 8.631 -0.324   121.5 8.726 -0.048    27.7 6.551 -0.056  48.7 6.544 -0.063
045412-091003B 24455108.24  0.0596  +2.8 6999.5 2.846 +0.022 4.98  9.99    40.1 8.171 -0.054  80.9 8.147 -0.078  74.5 8.152 -0.073  69.0 8.155 -0.070  48.6 8.167 -0.059   194.4 8.386 -0.544 163.8 8.494 -0.436 117.2 8.623 -0.306   124.9 8.746 -0.046    27.7 6.539 -0.055  49.2 6.533 -0.062
045412-091003C 24455108.29  0.0716  +1.7 6890.1 2.614 +0.002 4.36 10.33    41.8 8.179 -0.061  81.3 8.148 -0.091  75.3 8.155 -0.084  70.0 8.158 -0.081  50.1 8.172 -0.067   189.6 8.394 -0.580 161.2 8.503 -0.472 118.1 8.637 -0.337   124.1 8.762 -0.054    29.0 6.541 -0.056  50.4 6.532 -0.064
045412-091003D 24455108.33  0.0828  +1.6 7005.1 3.027 +0.098 4.82 10.05    43.3 8.256 -0.049  85.0 8.232 -0.073  78.6 8.236 -0.069  73.0 8.239 -0.066  52.1 8.251 -0.055   189.8 8.443 -0.528 159.8 8.549 -0.422 114.1 8.674 -0.297   121.6 8.777 -0.041    29.0 6.564 -0.058  50.9 6.556 -0.064
045412-091004A 24455109.16  0.3058 +12.3 6268.5 2.749 +0.175 3.55  6.73    33.4 8.336 -0.052  63.5 8.314 -0.074  58.8 8.317 -0.071  54.8 8.320 -0.069  39.7 8.331 -0.057   117.1 8.524 -0.389  92.2 8.589 -0.324  59.9 8.665 -0.248    62.3 8.858 -0.043    49.0 6.641 -0.068  76.3 6.625 -0.084
045412-091004B 24455109.25  0.3291 +13.6 6223.4 2.686 +0.185 3.47  6.23    32.3 8.320 -0.054  61.5 8.298 -0.076  56.9 8.300 -0.073  53.0 8.304 -0.070  38.4 8.314 -0.059   111.2 8.497 -0.381  87.1 8.559 -0.320  56.1 8.634 -0.245    57.5 8.823 -0.045    49.6 6.634 -0.068  76.8 6.617 -0.085
045412-091004C 24455109.32  0.3488 +15.0 6249.8 2.916 +0.216 3.58  5.80    31.7 8.366 -0.043  60.6 8.345 -0.063  56.1 8.349 -0.060  52.2 8.351 -0.058  37.7 8.360 -0.048   107.9 8.541 -0.349  83.8 8.599 -0.292  53.3 8.668 -0.222    55.6 8.855 -0.036    50.8 6.647 -0.067  78.7 6.630 -0.084
045412-091005A 24455110.23  0.5945 +28.8 5842.5 2.431 +0.095 3.98  7.37    26.8 8.309 -0.051  52.3 8.288 -0.071  48.2 8.291 -0.067  44.7 8.293 -0.065  32.0 8.303 -0.055    77.5 8.419 -0.289  57.3 8.463 -0.245  34.1 8.518 -0.189    38.7 8.802 -0.037    62.0 6.569 -0.064  93.9 6.550 -0.083


==> anc/etables/045412_feabw.dat <==
#no. ecode  lambda   chi   loggf   091002A    091002B    091003A    091003B    091003C    091003D    091004A    091004B    091004C    091005A
0102 26.00 4445.471 0.087 -5.411   0.0 0.00   0.0 0.00   5.4 7.63   4.7 7.56   6.5 7.60   5.4 7.62  24.3 7.69  25.9 7.67   0.0 0.00   0.0 0.00
0103 26.00 5225.525 0.110 -4.741   0.0 0.00   0.0 0.00  13.9 7.34  15.3 7.38  17.3 7.34  17.1 7.43   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0106 26.00 5326.140 3.570 -2.153   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  17.2 7.61  17.3 7.66  26.4 7.57   0.0 0.00   0.0 0.00   0.0 0.00
0107 26.00 5412.798 4.440 -1.727   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.8 7.83  21.0 7.76  24.6 7.86   0.0 0.00
0108 26.00 5491.840 4.190 -2.139  15.8 7.47  13.7 7.44   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.9 7.51  13.3 7.73  10.3 7.63  12.2 7.44
0110 26.00 5661.348 4.280 -1.790  26.6 7.45  28.3 7.51   7.7 7.49   8.4 7.52   9.4 7.53   8.0 7.49  18.5 7.64  18.7 7.62  19.3 7.66  29.6 7.60
0111 26.00 5696.102 4.550 -1.847   0.0 0.00   0.0 0.00   0.0 0.00   6.2 7.65   8.3 7.74  11.2 7.91  11.1 7.68  15.1 7.81  14.3 7.80  25.4 7.83
0113 26.00 5705.466 4.300 -1.433   0.0 0.00   0.0 0.00  15.5 7.47  17.1 7.50  17.9 7.49  17.4 7.51  32.0 7.58  31.9 7.55  34.0 7.61   0.0 0.00
0114 26.00 5778.455 2.590 -3.468  27.5 7.48  31.9 7.60   6.6 7.74   5.9 7.68   4.6 7.50   4.8 7.59  12.3 7.61  16.5 7.71  15.6 7.71  27.7 7.62
0115 26.00 5784.657 3.340 -2.615   0.0 0.00   0.0 0.00   0.0 0.00   7.4 7.53   0.0 0.00   9.5 7.64  18.2 7.61  22.1 7.68  22.8 7.72   0.0 0.00
0116 26.00 5855.091 4.607 -1.478  27.2 7.46  28.2 7.50  12.0 7.63   9.8 7.53   9.2 7.47  13.0 7.66  19.5 7.63  23.6 7.70  21.4 7.67  26.0 7.52
0117 26.00 5909.970 3.210 -2.579   0.0 0.00   0.0 0.00  19.2 7.84   0.0 0.00   0.0 0.00  24.7 7.94   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0119 26.00 6082.708 2.223 -3.555   0.0 0.00   0.0 0.00   8.4 7.63   8.9 7.65   8.7 7.57  10.4 7.71  27.6 7.74  30.6 7.75  31.1 7.79   0.0 0.00
0120 26.00 6120.244 0.910 -5.906   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.9 7.79
0122 26.00 6151.617 2.176 -3.296   0.0 0.00   0.0 0.00  15.8 7.62  14.6 7.57  12.1 7.42  17.1 7.64   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0123 26.00 6173.341 2.223 -2.888   0.0 0.00   0.0 0.00  36.7 7.66   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0124 26.00 6180.203 2.730 -2.615   0.0 0.00   0.0 0.00  23.3 7.57  25.7 7.61  27.3 7.58  26.9 7.63   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0128 26.00 6240.645 2.220 -3.269   0.0 0.00   0.0 0.00  14.6 7.58  15.1 7.59  22.8 7.72  17.1 7.65   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0130 26.00 6271.276 3.330 -2.751   0.0 0.00   0.0 0.00   5.8 7.55   7.5 7.65   6.7 7.55   8.4 7.70  20.4 7.77  20.9 7.75  19.9 7.76  36.6 7.73
0133 26.00 6311.500 2.832 -3.141   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  11.1 7.82  23.9 7.79  26.5 7.81  26.9 7.84   0.0 0.00
0137 26.00 6498.937 0.958 -4.632   0.0 0.00   0.0 0.00   0.0 0.00   7.7 7.60  11.8 7.71   9.1 7.68  30.8 7.68  37.5 7.74  35.4 7.74   0.0 0.00
0139 26.00 6574.225 0.990 -4.980   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  18.8 7.82  19.5 7.79  22.7 7.89   0.0 0.00
0140 26.00 6581.207 1.480 -4.751  38.3 7.76  37.8 7.81   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0142 26.00 6609.110 2.559 -2.616   0.0 0.00   0.0 0.00  28.3 7.52  27.2 7.49  30.7 7.49  32.7 7.58   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0143 26.00 6625.021 1.010 -5.307  25.1 7.62  27.4 7.72   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  11.7 7.92   9.8 7.79  11.5 7.91  20.0 7.69
0144 26.00 6667.725 4.580 -2.125   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.8 7.89   9.4 7.85   9.9 7.90   0.0 0.00
0145 26.00 6699.162 4.590 -2.081   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.6 7.85   8.9 7.79   7.9 7.76  12.0 7.70
0146 26.00 6739.520 1.557 -4.790   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.4 7.63   7.9 7.68   6.4 7.62  11.3 7.44
0147 26.00 6750.150 2.424 -2.570   0.0 0.00   0.0 0.00  40.2 7.54  38.9 7.50  39.3 7.46   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0148 26.00 6752.705 4.640 -1.186   0.0 0.00   0.0 0.00  18.5 7.56  16.3 7.49  18.8 7.52  18.2 7.53  33.6 7.61  36.0 7.63  34.8 7.63   0.0 0.00
0149 26.00 6793.252 4.080 -2.366   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.8 7.69   9.4 7.64  11.5 7.76  20.4 7.75
0150 26.00 6804.001 4.650 -1.522   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.2 7.96   0.0 0.00
0152 26.00 6837.016 4.590 -1.750  28.4 7.69  25.1 7.66  12.3 7.89   9.3 7.75  10.3 7.76   8.5 7.70  15.0 7.72  19.1 7.82  18.5 7.82  26.8 7.75
0155 26.00 6971.933 3.020 -3.344  19.2 7.54  22.5 7.66   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.0 7.55   8.4 7.60   9.1 7.67  21.1 7.71
0157 26.00 7112.168 2.990 -2.906  39.0 7.42  36.8 7.43   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  26.1 7.70  25.8 7.66  27.0 7.71   0.0 0.00
0158 26.00 7189.151 3.070 -2.658   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  33.9 7.66  37.7 7.69  41.9 7.76   0.0 0.00
0159 26.00 7401.688 4.190 -1.549   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.9 7.58   0.0 0.00  33.0 7.54  35.5 7.55  35.4 7.57   0.0 0.00
0160 26.00 7723.205 2.280 -3.469   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  35.1 7.74  38.2 7.74  40.7 7.80   0.0 0.00
0161 26.00 7912.864 0.859 -4.784   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.8 7.67  34.8 7.67  37.1 7.74   0.0 0.00
0162 26.00 8075.146 0.910 -4.970   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  27.8 7.83  31.8 7.85  34.6 7.92   0.0 0.00
0164 26.00 8293.514 3.300 -2.160   0.0 0.00   0.0 0.00  18.1 7.41  15.7 7.33  15.4 7.27  17.5 7.38  42.4 7.44  42.8 7.41  48.5 7.50   0.0 0.00
0165 26.00 8365.633 3.250 -2.023   0.0 0.00   0.0 0.00  35.1 7.55  32.8 7.50  32.9 7.46  32.4 7.50   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0202 26.01 4620.521 2.828 -3.226   0.0 0.00   0.0 0.00 167.0 7.42 169.3 7.34 166.2 7.36 168.2 7.42 155.2 7.56 153.6 7.55 155.2 7.62 174.3 7.49
0205 26.01 5264.812 3.230 -3.108   0.0 0.00   0.0 0.00 152.2 7.44 158.5 7.42 155.6 7.42 156.6 7.48 134.4 7.48 130.9 7.45 126.7 7.45   0.0 0.00
0206 26.01 5414.073 3.221 -3.568 139.9 7.52 139.0 7.56 104.2 7.49 107.1 7.48 108.0 7.46 112.5 7.58 109.4 7.64 110.1 7.65 111.3 7.71 117.6 7.55
0207 26.01 5525.125 3.267 -4.007 108.8 7.64 110.3 7.68  63.7 7.57  65.3 7.58  61.2 7.49  63.5 7.62  76.0 7.69  74.6 7.67  73.9 7.72  83.7 7.63
0208 26.01 6432.680 2.891 -3.579 167.5 7.35 166.6 7.39 140.2 7.48 142.4 7.44 143.1 7.44 142.7 7.51 142.9 7.62 143.2 7.63 142.3 7.67 154.4 7.50
0209 26.01 6516.080 2.891 -3.302 240.2 7.66 235.0 7.66 177.3 7.51 177.2 7.42 173.2 7.42 168.5 7.43 177.0 7.69 174.9 7.67 171.3 7.68 194.8 7.59
0210 26.01 7222.394 3.889 -3.175 118.0 7.51 122.3 7.58  87.2 7.46  92.7 7.49  88.8 7.42  93.0 7.54  90.1 7.57  93.7 7.61  91.4 7.64 101.5 7.56
0211 26.01 7224.487 3.889 -3.196 108.6 7.46 126.1 7.63   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 120.5 7.87 112.7 7.81 109.4 7.83 107.1 7.63
0212 26.01 7515.831 3.903 -3.432  84.5 7.50  87.9 7.57  80.3 7.67  75.3 7.61  78.0 7.59  76.9 7.68  76.7 7.70  80.8 7.73  79.5 7.78  78.1 7.60
0213 26.01 7711.723 3.903 -2.577 196.2 7.50 199.6 7.55 187.1 7.67 188.4 7.59 182.0 7.58 189.6 7.67 167.2 7.69 164.0 7.67 163.1 7.70 172.8 7.56
1001 26.00 4365.895 2.990 -2.234   0.0 0.00   0.0 0.00   0.0 0.00  23.8 7.49   0.0 0.00  25.9 7.54   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1002 26.00 4432.566 3.573 -1.658   0.0 0.00   0.0 0.00  23.3 7.37  22.6 7.34  24.3 7.33  21.8 7.32   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1004 26.00 4551.649 3.943 -1.893   0.0 0.00   0.0 0.00   0.0 0.00   7.1 7.32  10.4 7.45   8.8 7.42  17.6 7.47  21.3 7.54  21.6 7.57   0.0 0.00
1005 26.00 4574.215 3.211 -2.320   0.0 0.00   0.0 0.00  15.8 7.54  16.6 7.56  15.4 7.47  13.1 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1010 26.00 4631.486 4.548 -1.859  15.6 7.56  14.7 7.56   5.5 7.65   4.0 7.50   5.4 7.60   5.2 7.61   9.9 7.68   9.6 7.64  11.4 7.75  13.6 7.58
1011 26.00 4635.846 2.845 -2.349   0.0 0.00   0.0 0.00  13.8 7.21   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1012 26.00 4661.534 4.558 -1.101   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.3 7.54   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1015 26.00 4779.443 3.415 -2.115   0.0 0.00   0.0 0.00  13.5 7.42  14.1 7.43  14.6 7.39  14.3 7.44   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1016 26.00 4780.811 3.251 -3.205  16.1 7.67   9.7 7.48   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.6 7.92   0.0 0.00  11.1 7.94  10.4 7.58
1017 26.00 4785.957 4.143 -1.755   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  19.1 7.79  20.5 7.57  25.1 7.65   0.0 0.00   0.0 0.00
1019 26.00 4807.708 3.368 -1.947   0.0 0.00   0.0 0.00  15.9 7.29  18.8 7.36  20.4 7.35  21.1 7.42   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1020 26.00 4808.147 3.251 -2.605  24.0 7.26   0.0 0.00   5.2 7.35   4.6 7.29   0.0 0.00   0.0 0.00  14.2 7.46  18.2 7.55  18.9 7.60  25.0 7.40
1021 26.00 4813.116 3.274 -2.688   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  19.4 7.71   0.0 0.00  27.5 7.88   0.0 0.00
1026 26.00 4961.915 3.634 -2.259   0.0 0.00   0.0 0.00  10.0 7.59   9.3 7.55   8.2 7.44  11.6 7.65  26.8 7.75  29.0 7.77  28.2 7.78   0.0 0.00
1031 26.00 5223.187 3.635 -2.231  28.4 7.32  26.0 7.32  14.2 7.71   9.1 7.50   8.7 7.43  10.6 7.57  21.2 7.59  24.9 7.65  26.2 7.70   0.0 0.00
1033 26.00 5253.023 2.279 -3.819   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  11.2 7.66   8.7 7.51  11.1 7.65  15.6 7.42
1041 26.00 5321.109 4.434 -1.198   0.0 0.00   0.0 0.00  25.4 7.59  23.8 7.54  25.7 7.55  25.8 7.58   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1043 26.00 5376.826 4.294 -1.983  21.5 7.56   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  13.8 7.70  13.9 7.68  13.0 7.67   0.0 0.00
1044 26.00 5379.574 3.695 -1.447   0.0 0.00   0.0 0.00  29.9 7.33  30.1 7.32  28.3 7.25   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1045 26.00 5385.579 3.695 -3.008   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.5 7.86   7.8 7.91   5.9 7.81   0.0 0.00
1047 26.00 5395.215 4.446 -1.682  20.9 7.39  20.6 7.42   7.4 7.50   8.7 7.57   8.2 7.50   7.4 7.49  17.2 7.63  16.2 7.58  19.0 7.68  22.2 7.51
1049 26.00 5401.264 4.320 -1.666  29.7 7.43  23.8 7.35  13.2 7.65  13.0 7.63   0.0 0.00   0.0 0.00  24.4 7.69  22.6 7.63  26.5 7.73  32.3 7.57
1050 26.00 5406.770 4.371 -1.394   0.0 0.00   0.0 0.00  12.1 7.38  12.8 7.40  14.9 7.43  14.8 7.46  28.1 7.54  30.0 7.55  30.9 7.59   0.0 0.00
1051 26.00 5409.133 4.371 -0.934   0.0 0.00   0.0 0.00   0.0 0.00  32.2 7.38   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1052 26.00 5417.039 4.415 -1.347   0.0 0.00   0.0 0.00  14.7 7.46  16.0 7.49  16.3 7.46  17.6 7.53  30.3 7.57   0.0 0.00  32.3 7.60   0.0 0.00
1055 26.00 5436.587 2.279 -3.264   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.2 7.60   0.0 0.00  31.8 7.60   0.0 0.00
1056 26.00 5441.354 4.312 -1.511   0.0 0.00   0.0 0.00  16.4 7.59  14.7 7.53  14.6 7.49  15.1 7.54  28.9 7.62  28.6 7.59  30.4 7.65   0.0 0.00
1057 26.00 5443.409 4.103 -2.752   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.3 7.87   0.0 0.00
1058 26.00 5464.278 4.143 -1.545   0.0 0.00   0.0 0.00  21.8 7.63  23.1 7.64  24.7 7.64  25.8 7.69   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1059 26.00 5470.092 4.446 -1.522   0.0 0.00  29.7 7.44  10.0 7.48   7.7 7.35  11.2 7.48  11.8 7.54  19.0 7.53  20.6 7.55  20.9 7.58  26.2 7.43
1063 26.00 5522.447 4.209 -1.373   0.0 0.00   0.0 0.00  21.8 7.50  18.7 7.42  20.5 7.42  23.3 7.52   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1064 26.00 5546.500 4.371 -1.018   0.0 0.00   0.0 0.00   0.0 0.00  32.1 7.46  30.3 7.39  32.9 7.47   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1065 26.00 5549.948 3.695 -2.762   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.8 7.94   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1066 26.00 5552.691 4.956 -1.704   7.8 7.45   9.2 7.55   0.0 0.00   4.5 7.70   0.0 0.00   0.0 0.00   7.2 7.70   7.8 7.71   6.9 7.68  10.2 7.63
1067 26.00 5559.638 4.988 -1.614   0.0 0.00   0.0 0.00   0.0 0.00   3.2 7.48   0.0 0.00   0.0 0.00   7.3 7.64   0.0 0.00   5.8 7.54   8.4 7.49
1069 26.00 5568.867 3.635 -2.817  14.8 7.58  16.2 7.66   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.0 7.49   7.2 7.62   7.9 7.69  11.2 7.55
1070 26.00 5577.031 5.033 -1.446   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  13.3 7.79  13.7 7.78  12.9 7.78  18.1 7.72
1071 26.00 5587.573 4.143 -1.593   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  30.5 7.55   0.0 0.00   0.0 0.00
1072 26.00 5595.075 5.064 -1.633   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.3 7.73   0.0 0.00   7.4 7.73  10.3 7.67
1073 26.00 5608.974 4.209 -2.287  18.7 7.71  21.4 7.80   7.1 7.90   4.9 7.73   6.2 7.78   6.1 7.82  12.2 7.87  10.9 7.79  10.6 7.80  16.5 7.74
1074 26.00 5618.631 4.209 -1.233   0.0 0.00   0.0 0.00  27.0 7.47  26.0 7.43  27.4 7.42  28.6 7.48   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1075 26.00 5619.587 4.386 -1.409   0.0 0.00   0.0 0.00  13.1 7.43  12.1 7.39  11.9 7.34  11.3 7.36  23.5 7.47  26.0 7.50  28.7 7.57   0.0 0.00
1076 26.00 5636.696 3.640 -2.495  22.1 7.45   0.0 0.00   0.0 0.00   0.0 0.00   3.1 7.22   0.0 0.00  14.9 7.67  12.0 7.54  14.6 7.66  22.2 7.55
1078 26.00 5650.020 5.099 -0.749   0.0 0.00   0.0 0.00  22.5 7.59  19.6 7.51  21.7 7.53  19.0 7.49  33.8 7.62   0.0 0.00  33.4 7.62   0.0 0.00
1079 26.00 5650.704 5.085 -0.672   0.0 0.00   0.0 0.00  22.1 7.50  23.0 7.50  21.6 7.45  23.1 7.50   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1080 26.00 5651.470 4.473 -1.747  22.6 7.51  32.3 7.72  11.6 7.78   9.5 7.68  10.7 7.70   9.2 7.66  21.5 7.83  20.7 7.79  19.7 7.79  26.9 7.68
1081 26.00 5652.320 4.260 -1.731   0.0 0.00   0.0 0.00  13.9 7.68  11.4 7.58  10.1 7.49  11.5 7.58  22.2 7.65  23.2 7.65  20.6 7.61   0.0 0.00
1082 26.00 5653.889 4.386 -1.334   0.0 0.00   0.0 0.00  12.0 7.32  16.8 7.46  15.9 7.40  16.7 7.46  32.4 7.56   0.0 0.00  31.3 7.54   0.0 0.00
1083 26.00 5672.267 4.584 -2.836   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   2.8 7.84
1085 26.00 5680.241 4.186 -2.306  19.5 7.72  20.2 7.76   0.0 0.00   5.9 7.80   0.0 0.00   7.9 7.92  11.7 7.84  13.3 7.87  11.7 7.83  18.0 7.77
1086 26.00 5731.762 4.256 -1.050   0.0 0.00   0.0 0.00  33.8 7.43  31.8 7.38  32.6 7.37   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1087 26.00 5732.275 4.991 -1.400   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.0 7.57   9.7 7.54  11.2 7.62  15.8 7.56
1088 26.00 5752.023 4.548 -0.846   0.0 0.00   0.0 0.00  33.5 7.45  32.4 7.42  34.5 7.42   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1090 26.00 5760.345 3.642 -2.438   0.0 0.00  32.7 7.61   0.0 0.00   5.1 7.43   5.1 7.38   6.3 7.52  14.3 7.59  14.8 7.58  15.9 7.64  26.2 7.57
1091 26.00 5775.080 4.220 -1.059   0.0 0.00   0.0 0.00  33.6 7.41  31.9 7.37  32.6 7.34   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1092 26.00 5793.913 4.220 -1.578   0.0 0.00   0.0 0.00  14.7 7.52  13.4 7.47  12.1 7.38  12.2 7.42  31.2 7.63  27.1 7.53  29.8 7.61   0.0 0.00
1093 26.00 5814.805 4.283 -1.797   0.0 0.00  33.7 7.60   8.7 7.55   9.3 7.57   8.2 7.47   9.1 7.55  21.4 7.71  21.3 7.68  20.2 7.68  30.6 7.62
1094 26.00 5827.875 3.283 -3.165  12.4 7.48  14.4 7.59   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.7 7.70  11.8 7.86  10.3 7.83  15.5 7.70
1095 26.00 5835.098 4.256 -2.113   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.5 7.81  13.0 7.73  13.7 7.78  19.9 7.69
1096 26.00 5837.700 4.294 -2.255   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.5 7.68  10.6 7.81   8.4 7.73  12.1 7.63
1097 26.00 5845.266 5.033 -1.673   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.7 7.72   5.2 7.58   5.1 7.55   7.6 7.75   7.0 7.49
1098 26.00 5849.682 3.695 -2.885   7.9 7.40   6.8 7.37   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.2 7.70   7.4 7.75   7.3 7.76   7.8 7.50
1099 26.00 5852.217 4.548 -1.127   0.0 0.00   0.0 0.00  18.9 7.45  18.9 7.44  18.5 7.39  21.3 7.49   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1101 26.00 5856.083 4.294 -1.513   0.0 0.00   0.0 0.00  17.0 7.58  15.0 7.51  15.6 7.49  17.2 7.58  28.0 7.57  33.6 7.65  31.8 7.64   0.0 0.00
1102 26.00 5858.779 4.220 -2.156  15.3 7.48  18.8 7.61   0.0 0.00   5.2 7.62   4.2 7.48   4.0 7.50  11.0 7.69  11.4 7.68  10.8 7.68  12.4 7.47
1104 26.00 5861.107 4.283 -2.327   0.0 0.00  12.8 7.66   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.1 7.83   9.2 7.81   9.6 7.85   8.9 7.55
1105 26.00 5880.029 4.558 -1.877  11.3 7.39   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.7 7.85  14.1 7.80  11.8 7.74  10.6 7.44
1106 26.00 5881.279 4.607 -1.741  10.7 7.27  11.5 7.34   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.4 7.78  16.1 7.77  15.0 7.76  17.9 7.60
1107 26.00 5902.485 4.593 -1.783  19.1 7.57  16.3 7.53   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.1 7.77  13.9 7.76  16.8 7.59
1110 26.00 5927.786 4.652 -0.987   0.0 0.00   0.0 0.00  24.4 7.51  23.4 7.48  24.3 7.47  25.9 7.53   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1111 26.00 5929.667 4.548 -1.140   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.2 7.51   0.0 0.00   0.0 0.00
1113 26.00 5969.559 4.283 -2.732   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.4 7.73
1120 26.00 6093.666 4.607 -1.297  29.8 7.31   0.0 0.00  14.1 7.53  14.2 7.52  11.2 7.37  12.8 7.47  25.9 7.58  30.8 7.65  30.0 7.66  33.4 7.46
1121 26.00 6094.364 4.652 -1.557  19.9 7.41  23.8 7.53  10.3 7.67   9.5 7.63  10.1 7.62  10.4 7.66  16.7 7.66  17.1 7.65  14.2 7.58  18.4 7.46
1122 26.00 6096.662 3.984 -1.758   0.0 0.00   0.0 0.00  13.2 7.46  13.6 7.46  13.7 7.42  19.0 7.62  28.4 7.54  32.0 7.58  31.7 7.60   0.0 0.00
1123 26.00 6105.152 4.548 -1.916  10.9 7.39  14.3 7.54   5.5 7.67   3.8 7.50   4.5 7.54   7.4 7.79   8.1 7.59   9.1 7.62   9.5 7.66  11.1 7.48
1124 26.00 6127.909 4.143 -1.352   0.0 0.00   0.0 0.00   0.0 0.00  27.7 7.52  27.1 7.47  28.3 7.53   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1125 26.00 6165.361 4.143 -1.434   0.0 0.00   0.0 0.00  23.3 7.53  20.5 7.46  21.0 7.43  24.8 7.54   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1126 26.00 6187.398 2.832 -4.094   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.4 7.76
1127 26.00 6187.987 3.943 -1.587   0.0 0.00   0.0 0.00  20.3 7.46  19.9 7.43  21.1 7.42  23.7 7.51   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1128 26.00 6199.507 2.559 -4.283   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.2 7.59
1130 26.00 6220.776 3.882 -2.322   0.0 0.00   0.0 0.00   0.0 0.00   5.6 7.54   6.5 7.56   0.0 0.00  12.1 7.59  15.3 7.67  15.5 7.71  24.3 7.63
1132 26.00 6226.730 3.883 -2.055   0.0 0.00   0.0 0.00  19.4 7.85   0.0 0.00  18.1 7.76  17.2 7.78  30.2 7.77  33.0 7.79  32.8 7.81   0.0 0.00
1135 26.00 6330.838 4.733 -1.152   0.0 0.00   0.0 0.00  16.1 7.53  15.2 7.50  16.2 7.49  17.1 7.54  28.0 7.56  30.5 7.58  30.0 7.59  37.3 7.47
1137 26.00 6367.111 4.795 -2.373   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   3.8 7.67
1138 26.00 6392.538 2.279 -3.939  18.7 7.41  22.0 7.54   0.0 0.00   3.3 7.62   4.1 7.65   0.0 0.00  10.1 7.67  13.1 7.75  12.8 7.77  19.5 7.57
1139 26.00 6436.411 4.186 -2.337  14.8 7.59  20.7 7.78   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.0 7.67   7.3 7.60   7.2 7.62  13.0 7.62
1143 26.00 6591.325 4.593 -1.957  15.8 7.63  14.7 7.62   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.8 7.79  14.0 7.88  11.7 7.82  17.9 7.77
1144 26.00 6608.024 2.279 -3.952  23.4 7.52  25.1 7.61   0.0 0.00   4.8 7.80   4.0 7.65   6.3 7.92  11.4 7.73  15.6 7.83  13.4 7.79  22.2 7.64
1145 26.00 6627.540 4.548 -1.452  37.6 7.50   0.0 0.00  19.6 7.78   0.0 0.00   0.0 0.00   0.0 0.00  22.9 7.60  28.0 7.68  27.7 7.70  37.2 7.59
1146 26.00 6646.932 2.608 -3.931  19.0 7.73  17.4 7.74   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.6 7.87   8.8 7.85   8.7 7.87  15.0 7.75
1149 26.00 6703.568 2.759 -3.008   0.0 0.00   0.0 0.00  14.8 7.75  12.8 7.68  10.6 7.53  14.7 7.74  30.4 7.69  32.7 7.70  33.3 7.73   0.0 0.00
1150 26.00 6710.316 1.485 -4.813  22.6 7.56  21.3 7.59   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.1 7.80   9.6 7.73  10.5 7.81  22.6 7.72
1152 26.00 6725.353 4.103 -2.178  20.8 7.50  20.2 7.51   8.3 7.75   6.1 7.60   6.0 7.55   8.7 7.75  14.3 7.70  16.0 7.72  16.4 7.76  20.6 7.59
1153 26.00 6726.661 4.607 -1.003   0.0 0.00   0.0 0.00  24.4 7.48  23.0 7.44  25.4 7.46  23.6 7.45  40.1 7.50   0.0 0.00   0.0 0.00   0.0 0.00
1154 26.00 6732.070 4.584 -2.111   0.0 0.00  16.6 7.82   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.8 7.88  10.0 7.86  11.3 7.95   0.0 0.00
1155 26.00 6733.151 4.638 -1.403  33.2 7.47  35.6 7.54   0.0 0.00  12.5 7.58  12.7 7.55  13.0 7.59  21.2 7.59  22.1 7.59  23.9 7.65  31.0 7.53
1156 26.00 6745.090 4.580 -2.065   8.6 7.43   9.3 7.50   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.0 7.52   5.8 7.57   6.4 7.64   8.2 7.49
1157 26.00 6745.955 4.076 -2.632   7.9 7.47   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.1 7.80   6.0 7.70   0.0 0.00   6.0 7.44
1158 26.00 6746.953 2.608 -4.337   6.5 7.64   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.6 7.61
1162 26.00 6806.847 2.727 -3.098   0.0 0.00   0.0 0.00  12.1 7.72  10.0 7.63   9.2 7.53  14.4 7.79  25.9 7.67  26.6 7.65  25.6 7.65   0.0 0.00
1163 26.00 6810.257 4.607 -0.927   0.0 0.00   0.0 0.00  28.0 7.47  25.0 7.41  27.6 7.42  27.9 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1164 26.00 6824.825 4.988 -2.125   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.8 7.92   0.0 0.00   0.0 0.00   4.5 7.66
1165 26.00 6828.590 4.638 -0.790   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  39.8 7.50   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1166 26.00 6833.224 4.638 -1.988  11.1 7.53  13.3 7.64   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.7 7.84   5.6 7.52   9.8 7.80  12.9 7.68
1167 26.00 6839.831 2.559 -3.362  38.6 7.45  38.3 7.49  11.3 7.82   7.5 7.62   9.3 7.66   0.0 0.00  20.0 7.65  21.7 7.65  24.0 7.73  38.8 7.59
1168 26.00 6843.648 4.548 -0.764   0.0 0.00   0.0 0.00  31.6 7.33  34.3 7.35  34.0 7.32  35.2 7.36   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1170 26.00 6857.243 4.076 -2.053  24.6 7.42  24.9 7.46   8.1 7.59   9.0 7.63   8.9 7.58  10.8 7.70  18.9 7.68  16.9 7.60  17.7 7.64  24.3 7.51
1172 26.00 6861.945 2.424 -3.787   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.4 7.59   9.3 7.55  10.5 7.64  15.5 7.43
1173 26.00 6862.492 4.558 -1.405  40.7 7.50  33.7 7.43  20.1 7.75  18.4 7.70  18.6 7.67  20.3 7.74  25.6 7.61  27.0 7.62  28.5 7.67  32.4 7.47
1174 26.00 6898.289 4.220 -2.108  17.3 7.45  17.3 7.48   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  17.7 7.80  18.2 7.84  19.1 7.58
1175 26.00 6916.678 4.154 -1.197   0.0 0.00   0.0 0.00  31.5 7.44  35.3 7.49  39.4 7.51   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1176 26.00 6960.338 4.593 -1.890  19.9 7.66  26.2 7.82   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  19.0 7.97  13.8 7.80  13.6 7.81  17.0 7.66
1177 26.00 6988.523 2.404 -3.442   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.6 7.68  27.0 7.69  27.4 7.72  40.8 7.54
1179 26.00 7000.618 4.143 -2.106  23.6 7.51  22.7 7.53   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  12.6 7.59  13.6 7.60  13.3 7.62  19.1 7.50
1180 26.00 7007.963 4.178 -1.830   0.0 0.00  35.1 7.50   0.0 0.00   0.0 0.00   0.0 0.00  23.9 7.92  24.4 7.67  25.9 7.67  27.2 7.72  40.0 7.64
1181 26.00 7010.333 4.580 -1.888   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  16.6 7.87  13.1 7.78   0.0 0.00
1186 26.00 7057.950 3.654 -3.420   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   3.4 7.84   0.0 0.00   0.0 0.00
1188 26.00 7072.814 4.076 -2.722   0.0 0.00  13.0 7.81   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.5 7.81   7.0 7.88   9.1 7.71
1189 26.00 7083.395 4.913 -1.250   0.0 0.00   0.0 0.00   0.0 0.00  14.7 7.72   0.0 0.00   0.0 0.00  21.3 7.67  20.5 7.63  20.6 7.65  25.8 7.53
1190 26.00 7086.722 3.602 -2.507   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  19.9 7.72  17.6 7.63  21.2 7.75  25.8 7.53
1192 26.00 7107.460 4.186 -1.935  29.8 7.49  34.6 7.60   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.2 7.54  18.2 7.61  16.8 7.59  26.5 7.53
1193 26.00 7114.549 2.692 -3.936   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.6 7.55
1194 26.00 7132.979 4.076 -1.595   0.0 0.00   0.0 0.00  15.5 7.43  16.3 7.44  16.9 7.42  16.9 7.45  36.4 7.55  35.8 7.51  37.9 7.57   0.0 0.00
1195 26.00 7142.503 4.956 -0.892   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  16.4 7.44  33.5 7.58  34.3 7.58  34.2 7.59  39.7 7.43
1196 26.00 7151.470 2.484 -3.563  31.4 7.46   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.3 7.85  22.4 7.78  21.2 7.78   0.0 0.00
1197 26.00 7158.474 3.654 -2.759   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.7 7.68  11.8 7.74  10.2 7.70   0.0 0.00
1198 26.00 7179.993 1.485 -4.772   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  16.5 7.92  14.2 7.88  22.9 7.66
1199 26.00 7212.432 4.956 -0.992  42.4 7.48  42.7 7.51   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  35.8 7.72  35.6 7.69  34.9 7.70  38.6 7.51
1200 26.00 7213.830 4.260 -2.269  13.1 7.50   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.7 7.49   5.1 7.41   5.4 7.46   9.2 7.43
1201 26.00 7219.678 4.076 -1.519   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  41.9 7.52   0.0 0.00   0.0 0.00
1202 26.00 7284.838 4.143 -1.578   0.0 0.00   0.0 0.00  20.0 7.58  18.9 7.54  15.7 7.42  19.1 7.54  34.5 7.55  36.0 7.55  36.7 7.58   0.0 0.00
1204 26.00 7351.545 4.956 -0.699   0.0 0.00   0.0 0.00  25.6 7.47   0.0 0.00   0.0 0.00  32.0 7.57   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1208 26.00 7440.952 4.913 -0.607   0.0 0.00   0.0 0.00  32.1 7.46  27.1 7.36  28.8 7.37  30.8 7.42   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1209 26.00 7443.018 4.186 -1.655   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  33.9 7.65  31.2 7.58  32.1 7.62   0.0 0.00
1210 26.00 7454.001 4.186 -2.285  18.9 7.61  15.7 7.55   0.0 0.00   0.0 0.00   7.4 7.81   0.0 0.00   8.8 7.62  10.6 7.68  11.9 7.76  16.9 7.64
1211 26.00 7461.521 2.559 -3.458  42.1 7.56  41.6 7.60   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.8 7.57  22.8 7.74  23.6 7.78  29.4 7.51
1212 26.00 7463.412 5.064 -1.636   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.1 7.71  10.9 7.83  12.3 7.91  11.2 7.64
1213 26.00 7484.297 5.085 -1.556   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.5 7.55   7.3 7.58   7.3 7.61  10.0 7.52
1214 26.00 7491.649 4.301 -0.966   0.0 0.00   0.0 0.00  42.5 7.48  39.5 7.42  43.4 7.45  41.4 7.44   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1216 26.00 7501.272 4.186 -2.830   8.0 7.75   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.6 7.96   0.0 0.00   0.0 0.00   8.0 7.84
1218 26.00 7541.926 5.099 -1.475   0.0 0.00   0.0 0.00   6.8 7.74   0.0 0.00   0.0 0.00   0.0 0.00   7.8 7.56   9.8 7.64  10.3 7.69  13.5 7.59
1219 26.00 7551.102 5.085 -1.472  14.2 7.53  16.1 7.61   0.0 0.00   6.4 7.69   7.2 7.71   8.0 7.78  12.4 7.76  12.6 7.75  13.5 7.80  13.9 7.59
1221 26.00 7583.787 3.018 -1.886   0.0 0.00   0.0 0.00   0.0 0.00  44.3 7.36  41.1 7.27   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1224 26.00 7710.360 4.220 -1.062   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  45.7 7.50   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1226 26.00 7746.587 5.064 -1.233  25.7 7.54  27.0 7.59   9.9 7.64   9.3 7.60  10.7 7.63  10.3 7.64  16.9 7.64  23.1 7.77  20.3 7.73  23.5 7.57
1228 26.00 7751.137 4.991 -0.719   0.0 0.00   0.0 0.00  26.7 7.54  28.8 7.57  27.6 7.52  27.0 7.52  45.8 7.59   0.0 0.00  45.9 7.59   0.0 0.00
1229 26.00 7802.473 5.085 -1.333  21.5 7.58  24.6 7.66  10.8 7.79   6.1 7.53   8.9 7.67   8.2 7.65  13.3 7.65  14.5 7.67  15.8 7.72  17.8 7.56
1230 26.00 7807.952 4.991 -0.497   0.0 0.00   0.0 0.00  37.4 7.49  34.5 7.43  36.3 7.44  36.5 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1232 26.00 7844.555 4.835 -1.674  17.1 7.56   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  11.9 7.96   0.0 0.00  15.2 7.80   0.0 0.00  18.8 7.69
1233 26.00 7941.094 3.274 -2.464   0.0 0.00   0.0 0.00  16.2 7.65  14.9 7.60  17.8 7.63  17.7 7.67  33.5 7.61  36.4 7.62  39.3 7.68   0.0 0.00
1234 26.00 7954.939 2.990 -3.771   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.9 7.93   0.0 0.00   9.5 7.68
1235 26.00 7955.755 5.033 -1.148  27.0 7.45  31.5 7.55  11.3 7.59  13.4 7.66  12.8 7.61  15.4 7.71  18.6 7.57  20.8 7.61  21.9 7.65  24.4 7.47
2002 26.01 5325.553 3.221 -3.210 186.3 7.57 193.5 7.68 161.4 7.62 159.4 7.51 156.2 7.51 155.4 7.56 155.0 7.80 153.3 7.80 148.6 7.79 167.9 7.69
2003 26.01 5425.257 3.199 -3.221 170.1 7.41 175.8 7.50 148.7 7.49 151.3 7.44 151.4 7.46 152.8 7.53 139.6 7.61 144.5 7.67 141.1 7.68 152.3 7.51
2004 26.01 5427.826 6.724 -1.487  29.0 7.57  30.4 7.61  35.3 7.47  37.0 7.49  35.4 7.44  39.3 7.58  30.3 7.65  33.9 7.71  30.0 7.71  25.4 7.58
2005 26.01 5991.376 3.153 -3.540 142.6 7.41 149.1 7.50 139.0 7.66 132.9 7.56 132.4 7.55 132.6 7.63 121.5 7.64 119.3 7.62 120.2 7.69 126.7 7.50
2006 26.01 6084.111 3.199 -3.791 130.6 7.60 124.4 7.60  98.0 7.62  98.6 7.60  97.4 7.55 101.7 7.68 103.1 7.75 102.5 7.74 101.4 7.79 110.8 7.65
2007 26.01 6141.033 3.230 -4.872   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  13.2 7.69  15.2 7.68  17.1 7.71  14.1 7.71  16.2 7.57
2008 26.01 6149.258 3.889 -2.720 156.5 7.43 162.3 7.51 147.4 7.52 142.8 7.42 146.9 7.47 141.6 7.48 136.1 7.64 136.0 7.65 133.1 7.67 141.8 7.53
2009 26.01 6239.953 3.889 -3.423   0.0 0.00   0.0 0.00  80.6 7.67  82.4 7.67  84.5 7.65  85.3 7.75  70.7 7.67  79.3 7.76  79.4 7.82  86.4 7.72
2010 26.01 6247.557 3.892 -2.336 216.1 7.54 221.2 7.62 209.7 7.69 209.7 7.56 214.4 7.69 212.9 7.67 186.4 7.80 188.8 7.84 187.2 7.86 199.1 7.69
2012 26.01 6446.410 6.222 -1.938  31.5 7.63  31.9 7.65  32.0 7.50  33.0 7.51  35.1 7.51  39.3 7.65  31.5 7.71  32.7 7.72  29.8 7.74  28.8 7.66
2013 26.01 6456.383 3.903 -2.142   0.0 0.00   0.0 0.00   0.0 0.00 256.1 7.75   0.0 0.00 255.0 7.83 199.2 7.72 204.6 7.80 204.1 7.82 223.3 7.71
2014 26.01 7479.693 3.892 -3.656  66.5 7.55  63.1 7.56  53.7 7.63  52.3 7.61  53.1 7.56  50.8 7.64  60.2 7.74  57.4 7.70  57.1 7.77  59.4 7.63
2015 26.01 7515.091 5.823 -2.292  23.3 7.43  27.9 7.55  33.2 7.56  28.6 7.48  30.8 7.48  30.1 7.55  26.9 7.61  27.4 7.62  24.6 7.63  23.9 7.54


==> anc/etables/052973_cnona.dat <==
052973-091002A 24455107.20  0.4054 +17.5 5321.0 1.682 +0.048 4.37  8.25    24.6 8.350 -0.058  47.7 8.326 -0.083  44.0 8.329 -0.078  40.8 8.332 -0.075  29.4 8.344 -0.065    53.7 8.395 -0.227  38.3 8.430 -0.192  21.6 8.471 -0.151    20.7 8.675 -0.033    89.8 6.521 -0.054 128.2 6.497 -0.078
052973-091002B 24455107.29  0.4133 +18.3 5342.2 1.899 +0.057 4.37  8.41    23.9 8.399 -0.051  46.4 8.379 -0.071  42.9 8.383 -0.068  39.7 8.383 -0.066  28.5 8.394 -0.055    50.6 8.419 -0.214  35.8 8.451 -0.182  20.0 8.491 -0.143    28.4 8.895 -0.033    89.4 6.523 -0.054 127.8 6.500 -0.077
052973-091003A 24455108.25  0.5081 +22.6 5452.1 1.765 +0.022 4.69 11.20    23.0 8.239 -0.061  46.3 8.218 -0.083  42.6 8.222 -0.079  39.3 8.224 -0.076  27.7 8.234 -0.067    57.4 8.305 -0.246  40.8 8.343 -0.207  22.8 8.388 -0.163    25.2 8.684 -0.038    87.5 6.569 -0.057 127.1 6.547 -0.080
052973-091003B 24455108.29  0.5124 +22.6 5461.6 1.721 +0.037 4.63 11.34    23.6 8.228 -0.064  47.2 8.204 -0.087  43.5 8.209 -0.082  40.2 8.211 -0.080  28.4 8.223 -0.069    59.5 8.296 -0.254  42.5 8.335 -0.214  23.9 8.381 -0.168    25.8 8.666 -0.040    87.2 6.577 -0.058 126.4 6.554 -0.081
052973-091003C 24455108.33  0.5165 +22.5 5501.2 1.780 +0.059 4.55 11.42    25.0 8.252 -0.064  49.4 8.227 -0.088  45.5 8.231 -0.084  42.1 8.233 -0.081  30.0 8.247 -0.069    60.9 8.292 -0.261  43.7 8.332 -0.221  24.8 8.380 -0.173    23.1 8.589 -0.040    86.1 6.591 -0.060 124.6 6.567 -0.083
052973-091004A 24455109.25  0.6074 +17.5 5691.1 2.078 +0.088 5.09 11.92    23.6 8.189 -0.058  48.6 8.170 -0.077  44.5 8.173 -0.074  41.0 8.175 -0.072  28.6 8.185 -0.062    80.0 8.386 -0.282  58.3 8.428 -0.239  34.1 8.484 -0.183    27.4 8.608 -0.038    76.5 6.595 -0.060 116.0 6.577 -0.078
052973-091004B 24455109.33  0.6149 +16.9 5581.2 1.617 -0.007 4.63 11.76    23.6 8.108 -0.077  48.1 8.085 -0.101  44.2 8.089 -0.097  40.8 8.092 -0.095  28.6 8.104 -0.082    80.6 8.347 -0.315  59.5 8.393 -0.268  35.6 8.454 -0.207    23.5 8.494 -0.047    74.1 6.551 -0.060 111.0 6.532 -0.080
052973-091005A 24455110.25  0.7059  +5.8 5688.3 1.786 -0.004 4.83  9.83    24.3 8.116 -0.071  49.6 8.091 -0.096  45.5 8.095 -0.091  42.0 8.098 -0.089  29.4 8.110 -0.076    95.8 8.431 -0.337  71.8 8.481 -0.287  43.9 8.544 -0.223    40.3 8.738 -0.050    67.7 6.540 -0.061 104.0 6.524 -0.077


==> anc/etables/052973_feabw.dat <==
#no. ecode  lambda   chi   loggf   091002A    091002B    091003A    091003B    091003C    091004A    091004B    091005A
0108 26.00 5491.840 4.190 -2.139  29.5 7.51  24.7 7.43  22.9 7.48  22.3 7.48  23.7 7.54  20.5 7.59  15.6 7.40  14.1 7.42
0110 26.00 5661.348 4.280 -1.790   0.0 0.00   0.0 0.00  32.4 7.38   0.0 0.00   0.0 0.00  31.8 7.53  29.9 7.45  27.8 7.48
0111 26.00 5696.102 4.550 -1.847  33.5 7.65   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.8 7.85   0.0 0.00  25.2 7.74
0114 26.00 5778.455 2.590 -3.468   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  29.3 7.52
0116 26.00 5855.091 4.607 -1.478   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.3 7.52  27.4 7.40  28.3 7.48
0120 26.00 6120.244 0.910 -5.906  23.4 7.62  24.6 7.66  17.2 7.65  16.2 7.64  14.9 7.66  11.9 7.79   9.7 7.58   6.2 7.51
0130 26.00 6271.276 3.330 -2.751   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  33.8 7.57
0143 26.00 6625.021 1.010 -5.307   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  32.3 7.74  33.1 7.63  27.4 7.67
0145 26.00 6699.162 4.590 -2.081  15.7 7.50  14.5 7.48  15.6 7.59  15.6 7.60  13.7 7.56  14.8 7.71   0.0 0.00   0.0 0.00
0146 26.00 6739.520 1.557 -4.790  29.5 7.28  33.2 7.36   0.0 0.00  27.9 7.43  34.3 7.59  16.0 7.43  17.9 7.38  18.0 7.50
0149 26.00 6793.252 4.080 -2.366  28.1 7.53  34.7 7.65   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0152 26.00 6837.016 4.590 -1.750  34.1 7.55  39.3 7.63   0.0 0.00   0.0 0.00   0.0 0.00  31.3 7.73  29.6 7.66  27.8 7.69
0155 26.00 6971.933 3.020 -3.344   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.2 7.62  26.3 7.61  21.1 7.59
0157 26.00 7112.168 2.990 -2.906   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  41.5 7.44  40.5 7.35  40.7 7.45
0163 26.00 8204.098 0.915 -6.052  26.4 7.68  23.4 7.65   0.0 0.00   0.0 0.00  12.0 7.58   0.0 0.00   0.0 0.00   6.4 7.55
0206 26.01 5414.073 3.221 -3.568 143.5 7.50 141.4 7.57 130.0 7.34 143.8 7.44 142.9 7.46 153.8 7.57 151.9 7.44 156.4 7.50
0207 26.01 5525.125 3.267 -4.007 103.8 7.56 103.8 7.62 129.4 7.67 133.3 7.68   0.0 0.00   0.0 0.00   0.0 0.00 109.0 7.54
0208 26.01 6432.680 2.891 -3.579   0.0 0.00 159.7 7.32 181.4 7.34 200.3 7.49 196.5 7.50 202.2 7.53 200.0 7.41 191.5 7.37
0209 26.01 6516.080 2.891 -3.302 211.3 7.38 210.0 7.46 247.5 7.58 237.8 7.51 242.3 7.58 235.5 7.48 234.0 7.40 231.8 7.39
0210 26.01 7222.394 3.889 -3.175 118.7 7.50 124.4 7.64 130.5 7.54 126.8 7.50 133.5 7.58 125.8 7.54 130.9 7.45 131.6 7.48
0211 26.01 7224.487 3.889 -3.196 132.0 7.64 112.8 7.56 120.7 7.49 126.7 7.52 121.9 7.51 111.5 7.46 131.3 7.47   0.0 0.00
0212 26.01 7515.831 3.903 -3.432  99.0 7.59  82.5 7.53  90.0 7.48  87.0 7.44 106.3 7.62  96.8 7.58  96.0 7.43  99.8 7.50
0213 26.01 7711.723 3.903 -2.577 182.4 7.40 186.1 7.52 192.7 7.39 190.9 7.38 195.4 7.43 239.0 7.70 230.0 7.58 229.3 7.57
1010 26.00 4631.486 4.548 -1.859  21.3 7.48  17.1 7.39  14.6 7.39  13.5 7.36  16.2 7.47   9.1 7.31   8.9 7.25  10.6 7.38
1016 26.00 4780.811 3.251 -3.205  21.9 7.50  26.1 7.60  19.5 7.56  16.2 7.49  20.2 7.62  11.0 7.49  18.3 7.65  10.7 7.49
1031 26.00 5223.187 3.635 -2.231   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  29.7 7.35
1047 26.00 5395.215 4.446 -1.682   0.0 0.00   0.0 0.00   0.0 0.00  31.6 7.45   0.0 0.00  29.1 7.54  25.2 7.43  22.7 7.44
1049 26.00 5401.264 4.320 -1.666   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.8 7.34  26.2 7.31  25.1 7.35
1059 26.00 5470.092 4.446 -1.522   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  30.0 7.42
1066 26.00 5552.691 4.956 -1.704  14.9 7.53  10.8 7.39   9.4 7.40  10.4 7.45   8.7 7.39   0.0 0.00   0.0 0.00   0.0 0.00
1067 26.00 5559.638 4.988 -1.614   0.0 0.00  12.8 7.41   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1069 26.00 5568.867 3.635 -2.817  27.7 7.58  21.3 7.46  20.3 7.53  25.6 7.66  21.7 7.61  18.2 7.67  15.7 7.53  10.7 7.44
1070 26.00 5577.031 5.033 -1.446   0.0 0.00  26.9 7.64  25.1 7.67   0.0 0.00  24.6 7.69   0.0 0.00   0.0 0.00  13.6 7.52
1072 26.00 5595.075 5.064 -1.633   0.0 0.00  13.2 7.52   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1073 26.00 5608.974 4.209 -2.287  33.6 7.74  27.4 7.65  22.7 7.64  23.1 7.66  25.5 7.73  19.4 7.72  18.4 7.64  15.6 7.63
1075 26.00 5619.587 4.386 -1.409   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  30.3 7.24
1076 26.00 5636.696 3.640 -2.495  30.3 7.30   0.0 0.00  33.5 7.46   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  18.0 7.35
1080 26.00 5651.470 4.473 -1.747   0.0 0.00   0.0 0.00  29.0 7.48  28.1 7.47  26.5 7.47  22.7 7.51  21.7 7.43  21.9 7.50
1081 26.00 5652.320 4.260 -1.731   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  26.0 7.37
1085 26.00 5680.241 4.186 -2.306   0.0 0.00   0.0 0.00   0.0 0.00  33.8 7.82   0.0 0.00  26.0 7.84  22.0 7.71  21.8 7.77
1087 26.00 5732.275 4.991 -1.400  31.9 7.62  21.3 7.43   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1090 26.00 5760.345 3.642 -2.438   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  27.4 7.49
1093 26.00 5814.805 4.283 -1.797   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  29.0 7.50
1094 26.00 5827.875 3.283 -3.165   0.0 0.00  32.1 7.62  25.7 7.62  26.7 7.65  25.9 7.67  18.1 7.65  19.3 7.61  13.9 7.54
1096 26.00 5837.700 4.294 -2.255  17.0 7.45  23.3 7.61   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1098 26.00 5849.682 3.695 -2.885  17.3 7.46  13.0 7.34  10.1 7.32   8.4 7.25  13.0 7.48   7.1 7.35   0.0 0.00   5.6 7.26
1102 26.00 5858.779 4.220 -2.156  23.5 7.43  24.2 7.45  15.0 7.30  12.8 7.24  15.0 7.34  13.5 7.42  12.3 7.31  11.2 7.34
1104 26.00 5861.107 4.283 -2.327  16.8 7.50  21.6 7.63  14.7 7.53  16.8 7.60  16.9 7.63  12.3 7.61   0.0 0.00  10.9 7.56
1105 26.00 5880.029 4.558 -1.877  22.6 7.48   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1106 26.00 5881.279 4.607 -1.741  25.8 7.46  21.3 7.37   0.0 0.00   0.0 0.00  27.3 7.60  13.6 7.38  15.7 7.39  27.2 7.72
1107 26.00 5902.485 4.593 -1.783   0.0 0.00  34.9 7.65   0.0 0.00   0.0 0.00   0.0 0.00  22.7 7.65  19.9 7.53  20.0 7.60
1120 26.00 6093.666 4.607 -1.297   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  36.4 7.42
1121 26.00 6094.364 4.652 -1.557  36.1 7.48  34.2 7.46  29.8 7.46  33.1 7.53  28.9 7.48  18.6 7.38  27.2 7.51  21.1 7.45
1123 26.00 6105.152 4.548 -1.916  23.2 7.51  18.2 7.40  14.3 7.36  12.4 7.31  16.9 7.48  14.5 7.52  11.6 7.36  10.6 7.38
1126 26.00 6187.398 2.832 -4.094   0.0 0.00   9.3 7.47   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1135 26.00 6330.838 4.733 -1.152   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  37.3 7.39
1138 26.00 6392.538 2.279 -3.939   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.1 7.53  25.1 7.45  19.9 7.45
1139 26.00 6436.411 4.186 -2.337  26.1 7.60  28.0 7.64  23.6 7.64  22.7 7.63  17.7 7.54  13.0 7.52  14.7 7.52  11.9 7.49
1143 26.00 6591.325 4.593 -1.957  37.5 7.81  34.2 7.78  26.3 7.72  29.5 7.79  26.4 7.76  22.9 7.80  18.2 7.64  18.2 7.70
1144 26.00 6608.024 2.279 -3.952   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.5 7.47  22.9 7.41  19.3 7.44
1146 26.00 6646.932 2.608 -3.931  37.8 7.69   0.0 0.00  33.2 7.76  33.4 7.78  28.3 7.74  24.2 7.84  24.7 7.76   0.0 0.00
1147 26.00 6667.417 2.453 -4.315   0.0 0.00  33.0 7.85   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1150 26.00 6710.316 1.485 -4.813   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.2 7.75  30.0 7.58  25.5 7.62
1151 26.00 6712.441 4.988 -2.071   0.0 0.00   9.2 7.67   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1152 26.00 6725.353 4.103 -2.178  37.4 7.52  32.6 7.46  26.5 7.44  26.1 7.44  28.8 7.52  21.8 7.51  22.9 7.48  19.8 7.48
1155 26.00 6733.151 4.638 -1.403   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.5 7.44  36.1 7.46  30.4 7.43
1156 26.00 6745.090 4.580 -2.065   0.0 0.00  14.3 7.44  13.8 7.50  16.4 7.59   9.5 7.37  11.7 7.57   8.9 7.39   7.1 7.35
1157 26.00 6745.955 4.076 -2.632   0.0 0.00  13.4 7.46   8.9 7.36   9.5 7.40   8.0 7.35  12.1 7.66   7.7 7.39   7.2 7.43
1158 26.00 6746.953 2.608 -4.337  10.9 7.50  12.8 7.59   7.9 7.49   7.8 7.50   7.3 7.51   0.0 0.00   4.1 7.34   3.4 7.35
1164 26.00 6824.825 4.988 -2.125  10.5 7.77  10.5 7.78   8.2 7.73   7.5 7.70  10.3 7.87   8.7 7.89   5.7 7.65   0.0 0.00
1166 26.00 6833.224 4.638 -1.988  26.8 7.71  23.1 7.65  15.6 7.54  17.3 7.59  18.7 7.66  13.1 7.60  12.7 7.53  10.1 7.49
1167 26.00 6839.831 2.559 -3.362   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  40.6 7.38   0.0 0.00
1170 26.00 6857.243 4.076 -2.053   0.0 0.00  39.8 7.40  35.3 7.43  37.6 7.47  33.1 7.43  30.2 7.51  25.3 7.37  24.6 7.43
1174 26.00 6898.289 4.220 -2.108  29.1 7.43  34.1 7.53  30.7 7.56  26.4 7.49  26.7 7.53  21.3 7.54  27.0 7.60  25.9 7.64
1176 26.00 6960.338 4.593 -1.890  40.1 7.77  32.3 7.67  23.0 7.57   0.0 0.00  25.7 7.66   0.0 0.00   0.0 0.00   0.0 0.00
1179 26.00 7000.618 4.143 -2.106   0.0 0.00  41.1 7.54  26.0 7.39  25.0 7.38  24.8 7.41  23.2 7.50  19.7 7.36  25.1 7.55
1180 26.00 7007.963 4.178 -1.830   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  39.7 7.52  40.9 7.49  40.8 7.55
1186 26.00 7057.950 3.654 -3.420  11.2 7.69  10.2 7.66   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1188 26.00 7072.814 4.076 -2.722  17.5 7.64  19.6 7.71   0.0 0.00   0.0 0.00   0.0 0.00  12.7 7.76  10.4 7.61   0.0 0.00
1189 26.00 7083.395 4.913 -1.250  39.7 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.0 7.59
1192 26.00 7107.460 4.186 -1.935   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  36.8 7.59  34.3 7.50  27.2 7.46
1193 26.00 7114.549 2.692 -3.936  19.7 7.44  20.6 7.48   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1197 26.00 7158.474 3.654 -2.759  40.0 7.64  42.3 7.68  20.8 7.42   0.0 0.00  16.4 7.36  23.0 7.66   0.0 0.00   0.0 0.00
1198 26.00 7179.993 1.485 -4.772   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.5 7.47   0.0 0.00   0.0 0.00   0.0 0.00
1200 26.00 7213.830 4.260 -2.269  30.5 7.64  29.5 7.63   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1210 26.00 7454.001 4.186 -2.285  28.2 7.53  29.9 7.57  25.3 7.58  26.9 7.62  28.3 7.67  20.8 7.64  19.1 7.55  15.3 7.51
1211 26.00 7461.521 2.559 -3.458   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  35.4 7.47
1212 26.00 7463.412 5.064 -1.636  16.9 7.55  14.6 7.49   9.1 7.34   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1213 26.00 7484.297 5.085 -1.556  16.3 7.47  23.7 7.66   0.0 0.00   0.0 0.00   0.0 0.00  17.0 7.69  11.1 7.46  14.7 7.64
1218 26.00 7541.926 5.099 -1.475  20.8 7.52  17.8 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.3 7.50  13.6 7.53
1219 26.00 7551.102 5.085 -1.472   0.0 0.00  26.2 7.62  27.4 7.71  24.3 7.66  24.1 7.68  19.9 7.68  17.5 7.58  15.3 7.57
1225 26.00 7737.662 4.415 -2.702   0.0 0.00  10.7 7.73   0.0 0.00   6.4 7.59   0.0 0.00   0.0 0.00   0.0 0.00   5.0 7.63
1226 26.00 7746.587 5.064 -1.233  41.3 7.58  37.6 7.54  34.5 7.56  32.8 7.54  39.3 7.65  28.6 7.59  30.0 7.57  22.8 7.50
1229 26.00 7802.473 5.085 -1.333  24.8 7.44  25.0 7.45  25.2 7.52  25.8 7.54  25.9 7.57  18.4 7.50  19.3 7.48  19.2 7.53
1231 26.00 7813.652 5.099 -2.180   0.0 0.00   6.0 7.65   5.9 7.71   5.6 7.70   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1232 26.00 7844.555 4.835 -1.674  32.2 7.65  34.5 7.69  28.7 7.67   0.0 0.00  23.7 7.61   0.0 0.00  20.0 7.59  14.1 7.48
1235 26.00 7955.755 5.033 -1.148  33.2 7.34  29.3 7.28  26.7 7.30  24.3 7.27  31.1 7.41   0.0 0.00  26.0 7.38  22.4 7.36
2002 26.01 5325.553 3.221 -3.210 208.6 7.75 186.6 7.63   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
2003 26.01 5425.257 3.199 -3.221 177.4 7.44 169.0 7.44 191.6 7.48 189.7 7.47 183.7 7.45 205.4 7.60 204.4 7.52 207.0 7.55
2004 26.01 5427.826 6.724 -1.487  24.2 7.51  22.3 7.53  24.1 7.46  25.4 7.47  25.9 7.49  29.3 7.57  28.5 7.45  30.8 7.50
2005 26.01 5991.376 3.153 -3.540 166.5 7.56 153.2 7.54 197.6 7.75 199.7 7.76 193.6 7.75 184.3 7.66 185.2 7.56 178.9 7.53
2006 26.01 6084.111 3.199 -3.791 146.3 7.68 135.1 7.68 148.2 7.64 151.0 7.66 140.4 7.60 143.9 7.66 145.5 7.54 147.4 7.58
2007 26.01 6141.033 3.230 -4.872   0.0 0.00  22.6 7.58   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
2008 26.01 6149.258 3.889 -2.720 150.8 7.38 152.5 7.48 172.7 7.48 174.7 7.49 177.1 7.54 189.0 7.60 190.2 7.53 186.4 7.50
2010 26.01 6247.557 3.892 -2.336 219.1 7.59 207.9 7.58 225.2 7.53 230.4 7.58 232.6 7.62   0.0 0.00   0.0 0.00   0.0 0.00
2012 26.01 6446.410 6.222 -1.938  29.0 7.61  33.0 7.76  34.3 7.66  35.7 7.67  35.6 7.67  35.1 7.68  36.6 7.59  36.1 7.59
2013 26.01 6456.383 3.903 -2.142 243.1 7.59 248.7 7.73   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
2014 26.01 7479.693 3.892 -3.656  81.7 7.66  75.2 7.68  72.7 7.54  77.5 7.57  78.7 7.60  74.7 7.62  82.1 7.53  74.6 7.50
2015 26.01 7515.091 5.823 -2.292  24.9 7.49  16.9 7.36   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.2 7.33


==> anc/etables/176155_cnona.dat <==
176155-091002A 24455106.93  0.3564 -18.8 6245.9 2.569 +0.159 5.12  8.04    32.7 8.251 -0.055  65.9 8.230 -0.077  60.6 8.234 -0.073  56.0 8.236 -0.071  39.5 8.247 -0.060   147.3 8.557 -0.396 115.3 8.622 -0.331  74.4 8.700 -0.254    62.2 8.786 -0.047    52.5 6.640 -0.064  85.2 6.626 -0.078
176155-091003A 24455107.92  0.5777  -9.7 6080.6 2.281 +0.023 5.55  9.05    29.5 8.172 -0.064  60.8 8.150 -0.087  55.7 8.153 -0.084  51.3 8.156 -0.080  35.7 8.166 -0.070   138.4 8.504 -0.386 106.3 8.564 -0.326  67.0 8.638 -0.252    54.3 8.742 -0.052    54.7 6.577 -0.066  89.0 6.563 -0.080
176155-091003B 24455107.99  0.5933  -9.7 6098.8 2.290 +0.033 5.53  9.23    30.4 8.183 -0.064  62.2 8.159 -0.087  57.1 8.164 -0.083  52.6 8.166 -0.080  36.8 8.177 -0.070   139.4 8.498 -0.388 107.2 8.558 -0.328  67.7 8.634 -0.252    52.9 8.717 -0.052    54.6 6.586 -0.066  88.9 6.573 -0.079
176155-091004A 24455108.91  0.7989 -13.8 6197.8 2.126 -0.020 5.67  9.78    34.8 8.171 -0.075  70.7 8.144 -0.101  64.9 8.148 -0.097  59.9 8.152 -0.093  42.1 8.165 -0.081   173.4 8.523 -0.460 137.5 8.596 -0.387  90.5 8.684 -0.298    69.4 8.749 -0.064    48.6 6.572 -0.067  80.9 6.561 -0.078
176155-091004B 24455108.96  0.8103 -13.9 6255.7 2.158 +0.010 5.49  9.76    35.1 8.164 -0.075  71.2 8.138 -0.100  65.4 8.142 -0.096  60.4 8.145 -0.093  42.4 8.158 -0.080   175.4 8.506 -0.471 139.9 8.582 -0.395  93.0 8.673 -0.304    68.7 8.713 -0.063    47.8 6.591 -0.065  79.4 6.579 -0.078
176155-091004C 24455109.07  0.8339 -16.5 6293.9 2.201 -0.004 5.59  9.68    35.6 8.164 -0.072  72.5 8.139 -0.097  66.6 8.143 -0.093  61.5 8.146 -0.090  43.1 8.159 -0.077   181.5 8.517 -0.474 145.5 8.594 -0.397  97.3 8.689 -0.302    75.3 8.748 -0.062    47.3 6.593 -0.065  78.9 6.582 -0.076
176155-091005A 24455109.93  0.0265 -25.6 6612.2 2.541 +0.058 5.71  9.37    39.7 8.193 -0.060  80.7 8.169 -0.084  74.2 8.173 -0.080  68.6 8.176 -0.077  48.1 8.188 -0.065   204.5 8.511 -0.502 168.6 8.604 -0.408 117.1 8.714 -0.298    99.1 8.769 -0.051    41.0 6.621 -0.059  70.0 6.610 -0.069


==> anc/etables/176155_feabw.dat <==
#no. ecode  lambda   chi   loggf   091002A    091003A    091003B    091004A    091004B    091004C    091005A
0102 26.00 4445.471 0.087 -5.411   0.0 0.00  24.9 7.45  23.6 7.45  16.4 7.40  16.7 7.47  13.4 7.40  10.0 7.57
0105 26.00 5250.208 0.121 -4.859   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  29.0 7.48
0106 26.00 5326.140 3.570 -2.153  30.4 7.59  30.9 7.48  31.0 7.50  25.1 7.47  26.5 7.53  24.0 7.50  21.7 7.60
0107 26.00 5412.798 4.440 -1.727   0.0 0.00   0.0 0.00  28.5 7.81   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0108 26.00 5491.840 4.190 -2.139   8.6 7.53   8.9 7.45  12.7 7.62  10.1 7.58   7.4 7.47   7.2 7.47   7.8 7.64
0110 26.00 5661.348 4.280 -1.790  19.6 7.63  15.1 7.41  16.5 7.46  16.1 7.52  18.4 7.61  13.7 7.49  11.5 7.53
0111 26.00 5696.102 4.550 -1.847  12.6 7.72  13.5 7.66   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0113 26.00 5705.466 4.300 -1.433   0.0 0.00  32.1 7.43   0.0 0.00   0.0 0.00  25.5 7.43  30.2 7.52  24.5 7.54
0114 26.00 5778.455 2.590 -3.468  13.9 7.63  14.8 7.53  14.7 7.54  11.7 7.53  12.1 7.59   9.6 7.50   8.5 7.64
0115 26.00 5784.657 3.340 -2.615   0.0 0.00  28.6 7.68   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0116 26.00 5855.091 4.607 -1.478  17.9 7.56  18.9 7.49  18.2 7.48  16.5 7.50  13.1 7.42  13.8 7.46  13.8 7.57
0118 26.00 5956.692 0.859 -4.537   0.0 0.00   0.0 0.00   0.0 0.00  28.7 7.40  27.6 7.44  24.2 7.41  19.7 7.58
0119 26.00 6082.708 2.223 -3.555  28.2 7.70  26.7 7.53  26.5 7.54  28.1 7.66  17.7 7.49  18.4 7.53  16.8 7.71
0122 26.00 6151.617 2.176 -3.296   0.0 0.00   0.0 0.00   0.0 0.00  29.7 7.38  29.7 7.43  32.8 7.50  25.5 7.60
0124 26.00 6180.203 2.730 -2.615   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  32.9 7.52
0128 26.00 6240.645 2.220 -3.269   0.0 0.00   0.0 0.00   0.0 0.00  37.4 7.50  34.0 7.51   0.0 0.00  26.9 7.63
0130 26.00 6271.276 3.330 -2.751  19.5 7.72  26.0 7.73  21.4 7.65  19.3 7.68  12.9 7.53  14.6 7.61  12.6 7.71
0137 26.00 6498.937 0.958 -4.632  32.2 7.65  35.1 7.51  32.8 7.50  21.5 7.41  20.1 7.44  18.6 7.43  13.4 7.56
0139 26.00 6574.225 0.990 -4.980  27.4 7.96   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0143 26.00 6625.021 1.010 -5.307   7.9 7.71   8.8 7.58   0.0 0.00   7.5 7.64   8.6 7.76   0.0 0.00   0.0 0.00
0144 26.00 6667.725 4.580 -2.125   9.2 7.84   8.2 7.70   8.7 7.73   7.4 7.72   8.3 7.80   6.7 7.72   0.0 0.00
0146 26.00 6739.520 1.557 -4.790   6.8 7.63   5.8 7.39   6.0 7.42   0.0 0.00   6.0 7.59   3.8 7.41   0.0 0.00
0148 26.00 6752.705 4.640 -1.186  33.3 7.56  28.3 7.39  32.2 7.46  28.6 7.46  26.9 7.46  25.8 7.45  23.8 7.54
0149 26.00 6793.252 4.080 -2.366  11.9 7.75   9.3 7.53  11.2 7.63   7.3 7.50   0.0 0.00   0.0 0.00   0.0 0.00
0150 26.00 6804.001 4.650 -1.522  32.0 7.88  29.3 7.75  29.9 7.77   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0152 26.00 6837.016 4.590 -1.750  17.8 7.78  18.3 7.69  15.6 7.63  14.7 7.66  17.4 7.77  13.3 7.66  11.4 7.71
0155 26.00 6971.933 3.020 -3.344   0.0 0.00  11.9 7.63  17.2 7.82  11.1 7.70  11.7 7.77   0.0 0.00   8.1 7.81
0157 26.00 7112.168 2.990 -2.906  28.1 7.70  23.7 7.49  27.0 7.56  14.2 7.34  13.4 7.36  12.7 7.35   0.0 0.00
0158 26.00 7189.151 3.070 -2.658   0.0 0.00  37.2 7.53  26.6 7.38  29.2 7.51  25.5 7.48  31.2 7.60   0.0 0.00
0159 26.00 7401.688 4.190 -1.549  28.0 7.41  31.8 7.37  32.1 7.39  25.7 7.35  24.2 7.35  26.9 7.42  21.6 7.46
0160 26.00 7723.205 2.280 -3.469  34.8 7.69  36.6 7.56  30.9 7.50  25.9 7.51  23.7 7.51  25.0 7.56   0.0 0.00
0161 26.00 7912.864 0.859 -4.784  34.5 7.67   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0162 26.00 8075.146 0.910 -4.970   0.0 0.00  35.0 7.71  33.3 7.71   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0164 26.00 8293.514 3.300 -2.160  40.8 7.37   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  25.1 7.34
0165 26.00 8365.633 3.250 -2.023   0.0 0.00   0.0 0.00   0.0 0.00  48.0 7.23  47.2 7.26  45.4 7.26  41.1 7.40
0205 26.01 5264.812 3.230 -3.108 172.5 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 177.2 7.36
0206 26.01 5414.073 3.221 -3.568 142.5 7.65 140.1 7.48 136.2 7.46 143.1 7.43 142.8 7.46 144.9 7.48 146.0 7.60
0207 26.01 5525.125 3.267 -4.007  94.2 7.70  93.5 7.58  97.8 7.60  90.3 7.51  92.9 7.54  90.5 7.54  84.1 7.60
0208 26.01 6432.680 2.891 -3.579 187.0 7.61 191.8 7.45 187.8 7.43 199.5 7.43 193.2 7.44 199.3 7.48 184.3 7.51
0209 26.01 6516.080 2.891 -3.302 253.8 7.81   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 231.4 7.54
0210 26.01 7222.394 3.889 -3.175 112.7 7.57 139.6 7.61 143.0 7.64 125.3 7.45 118.3 7.43 124.2 7.47 111.5 7.49
0211 26.01 7224.487 3.889 -3.196 151.0 7.85 137.0 7.62 143.6 7.66 151.9 7.64 142.7 7.61 154.0 7.68 159.5 7.81
0212 26.01 7515.831 3.903 -3.432  94.8 7.70  78.3 7.44  81.6 7.47  90.3 7.47  97.2 7.54  90.1 7.50  92.6 7.62
0213 26.01 7711.723 3.903 -2.577 217.2 7.67 229.7 7.57 228.8 7.57 239.5 7.55 238.3 7.59 223.4 7.49 220.2 7.57
1004 26.00 4551.649 3.943 -1.893  15.3 7.37  17.1 7.31  18.0 7.35  12.9 7.25  13.2 7.30   0.0 0.00  10.0 7.32
1005 26.00 4574.215 3.211 -2.320   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  26.9 7.42   0.0 0.00  24.2 7.55
1010 26.00 4631.486 4.548 -1.859  10.8 7.70   9.7 7.55  11.2 7.62   7.4 7.49   8.6 7.59   6.6 7.48   0.0 0.00
1011 26.00 4635.846 2.845 -2.349   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  25.2 7.29
1016 26.00 4780.811 3.251 -3.205   0.0 0.00  11.8 7.81  10.0 7.75   9.3 7.79   8.3 7.78   7.1 7.72   7.0 7.89
1019 26.00 4807.708 3.368 -1.947   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  26.3 7.34
1020 26.00 4808.147 3.251 -2.605  18.0 7.54  14.0 7.29  15.1 7.34  10.7 7.26   9.2 7.23   9.8 7.27   7.9 7.34
1026 26.00 4961.915 3.634 -2.259  28.2 7.74  29.7 7.64   0.0 0.00  17.2 7.46  18.5 7.54  17.7 7.53  12.5 7.52
1031 26.00 5223.187 3.635 -2.231  17.5 7.47  19.9 7.41  17.9 7.38  13.9 7.33  15.6 7.42  14.1 7.39  12.2 7.47
1047 26.00 5395.215 4.446 -1.682  16.0 7.58  12.9 7.39  14.7 7.46  12.6 7.45  12.3 7.47  12.1 7.47  11.5 7.57
1049 26.00 5401.264 4.320 -1.666  22.2 7.61  21.9 7.51  19.8 7.47  16.6 7.45  17.9 7.52  15.1 7.45  16.0 7.60
1050 26.00 5406.770 4.371 -1.394  27.0 7.48  25.2 7.35  26.1 7.38  19.9 7.31  25.7 7.46  21.1 7.38  18.5 7.44
1052 26.00 5417.039 4.415 -1.347  29.5 7.51  29.4 7.42  29.5 7.43  24.0 7.39  23.9 7.42  22.2 7.39  21.7 7.50
1054 26.00 5436.297 4.386 -1.250  28.5 7.38   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1055 26.00 5436.587 2.279 -3.264  27.4 7.49   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1056 26.00 5441.354 4.312 -1.511  29.9 7.59  29.8 7.49  31.0 7.52  25.2 7.48  25.9 7.53  20.5 7.43  22.6 7.60
1058 26.00 5464.278 4.143 -1.545   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  30.5 7.49   0.0 0.00  30.8 7.64
1059 26.00 5470.092 4.446 -1.522  18.1 7.48  22.7 7.49  22.2 7.49  18.8 7.47  18.5 7.50  15.8 7.43  12.9 7.46
1063 26.00 5522.447 4.209 -1.373   0.0 0.00   0.0 0.00   0.0 0.00  29.3 7.33  32.9 7.42  29.1 7.37  27.2 7.46
1064 26.00 5546.500 4.371 -1.018   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  32.6 7.33
1066 26.00 5552.691 4.956 -1.704   6.1 7.61   5.5 7.48   5.5 7.49   0.0 0.00   4.3 7.46   5.3 7.56   0.0 0.00
1067 26.00 5559.638 4.988 -1.614   7.7 7.65   0.0 0.00   6.1 7.48   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1069 26.00 5568.867 3.635 -2.817  10.6 7.81   9.2 7.63   0.0 0.00   0.0 0.00   0.0 0.00   6.7 7.63   0.0 0.00
1070 26.00 5577.031 5.033 -1.446  14.9 7.82  11.5 7.62   0.0 0.00   9.0 7.58   9.6 7.63  10.0 7.66   0.0 0.00
1073 26.00 5608.974 4.209 -2.287   9.5 7.73  11.3 7.72  10.0 7.67  10.5 7.76   0.0 0.00   9.3 7.75   8.6 7.84
1074 26.00 5618.631 4.209 -1.233   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.9 7.40
1075 26.00 5619.587 4.386 -1.409  22.0 7.40  22.5 7.32  22.2 7.32  18.0 7.28  18.6 7.33  19.4 7.36  15.5 7.37
1076 26.00 5636.696 3.640 -2.495  12.6 7.57  13.1 7.47  15.6 7.56  11.2 7.49  10.1 7.48   9.5 7.46  10.2 7.64
1078 26.00 5650.020 5.099 -0.749  28.2 7.48  25.9 7.36   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.6 7.48
1079 26.00 5650.704 5.085 -0.672   0.0 0.00   0.0 0.00   0.0 0.00  32.1 7.44  28.7 7.41   0.0 0.00  26.1 7.46
1080 26.00 5651.470 4.473 -1.747  19.5 7.75  13.5 7.49  16.1 7.58  12.3 7.52   8.7 7.40   9.7 7.46   7.2 7.44
1081 26.00 5652.320 4.260 -1.731  29.2 7.75  23.4 7.54  25.0 7.58  18.3 7.50  20.8 7.59  17.1 7.51  13.4 7.52
1082 26.00 5653.889 4.386 -1.334   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  32.9 7.54  25.6 7.53
1085 26.00 5680.241 4.186 -2.306  14.9 7.93  12.7 7.76  11.1 7.71   8.7 7.67  10.3 7.78   8.8 7.72   7.3 7.76
1087 26.00 5732.275 4.991 -1.400  17.5 7.80  14.2 7.63  13.2 7.61   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1090 26.00 5760.345 3.642 -2.438  16.3 7.62  18.8 7.58  20.2 7.62  16.4 7.60  13.7 7.55  14.3 7.59   8.8 7.52
1092 26.00 5793.913 4.220 -1.578  28.4 7.54  30.8 7.48  32.4 7.52  22.9 7.41  23.1 7.45  25.2 7.50  19.3 7.50
1093 26.00 5814.805 4.283 -1.797  21.6 7.68  22.6 7.60  21.9 7.60  14.1 7.46  13.1 7.46  14.4 7.51  11.5 7.54
1094 26.00 5827.875 3.283 -3.165   9.0 7.75   9.2 7.65   8.1 7.61   5.5 7.52   5.6 7.57   0.0 0.00   4.7 7.66
1095 26.00 5835.098 4.256 -2.113  18.9 7.90  19.8 7.82   0.0 0.00   0.0 0.00  15.1 7.81   0.0 0.00   0.0 0.00
1096 26.00 5837.700 4.294 -2.255   8.3 7.71  10.7 7.73   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1097 26.00 5845.266 5.033 -1.673   9.6 7.83   7.5 7.65   0.0 0.00   6.4 7.65   0.0 0.00   0.0 0.00   0.0 0.00
1099 26.00 5852.217 4.548 -1.127   0.0 0.00  32.7 7.35  33.4 7.37  30.4 7.39  30.5 7.42  29.1 7.41  24.6 7.44
1101 26.00 5856.083 4.294 -1.513  27.6 7.53  27.8 7.43  27.3 7.43  20.7 7.36  23.0 7.45  21.6 7.42  18.8 7.49
1102 26.00 5858.779 4.220 -2.156   9.6 7.61   9.8 7.52   8.1 7.45   6.1 7.39   7.4 7.51   7.8 7.54   7.6 7.66
1104 26.00 5861.107 4.283 -2.327   0.0 0.00   7.2 7.61   0.0 0.00   5.8 7.60   4.4 7.51   5.1 7.58   0.0 0.00
1105 26.00 5880.029 4.558 -1.877   7.0 7.48   7.8 7.45   0.0 0.00   4.3 7.26   0.0 0.00   5.7 7.42   0.0 0.00
1106 26.00 5881.279 4.607 -1.741  12.2 7.64  10.4 7.48  10.6 7.50   6.0 7.31   7.5 7.44   5.8 7.33   7.8 7.58
1107 26.00 5902.485 4.593 -1.783  14.7 7.76  11.8 7.57  10.5 7.52   8.3 7.48  11.2 7.64   9.1 7.56   0.0 0.00
1110 26.00 5927.786 4.652 -0.987   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.7 7.51
1111 26.00 5929.667 4.548 -1.140   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  26.8 7.49
1120 26.00 6093.666 4.607 -1.297  26.3 7.55  21.9 7.37  24.5 7.43  21.3 7.43  19.8 7.42  17.6 7.38  18.2 7.51
1121 26.00 6094.364 4.652 -1.557  14.0 7.55  14.9 7.49  18.7 7.60  12.0 7.46  13.2 7.53  11.7 7.49  10.9 7.57
1122 26.00 6096.662 3.984 -1.758  26.8 7.47  27.4 7.37  27.4 7.38  24.0 7.39  21.9 7.38  22.9 7.42  19.3 7.48
1123 26.00 6105.152 4.548 -1.916  11.3 7.72   7.0 7.41   9.5 7.56   6.0 7.42   5.4 7.41   5.3 7.41   6.0 7.58
1124 26.00 6127.909 4.143 -1.352   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  35.3 7.50
1125 26.00 6165.361 4.143 -1.434   0.0 0.00   0.0 0.00  36.1 7.34  33.4 7.37  30.7 7.36  32.2 7.39  28.4 7.47
1127 26.00 6187.987 3.943 -1.587   0.0 0.00   0.0 0.00   0.0 0.00  35.1 7.36  33.7 7.38  32.6 7.38  26.3 7.42
1130 26.00 6220.776 3.882 -2.322  17.5 7.73  17.7 7.63  12.7 7.49   0.0 0.00   0.0 0.00  10.4 7.52   7.6 7.53
1132 26.00 6226.730 3.883 -2.055  32.2 7.76  29.3 7.60  26.8 7.57  26.1 7.63  24.7 7.64  23.6 7.63  23.3 7.77
1135 26.00 6330.838 4.733 -1.152  30.3 7.57  25.9 7.41  26.6 7.43  24.5 7.44  23.8 7.46  23.5 7.46  20.2 7.50
1138 26.00 6392.538 2.279 -3.939  12.9 7.75  10.3 7.50  10.1 7.51   7.0 7.44   6.1 7.43   6.7 7.49   4.9 7.57
1139 26.00 6436.411 4.186 -2.337  10.0 7.75   7.9 7.54   7.6 7.54   7.0 7.57   7.8 7.65   5.0 7.47   0.0 0.00
1143 26.00 6591.325 4.593 -1.957  12.9 7.84  10.7 7.67   9.8 7.63   7.6 7.58   9.5 7.71   6.6 7.56   8.0 7.78
1144 26.00 6608.024 2.279 -3.952  12.5 7.74  12.4 7.59  15.7 7.71   8.0 7.50   0.0 0.00   7.3 7.53   0.0 0.00
1145 26.00 6627.540 4.548 -1.452  24.1 7.59  29.8 7.60  26.5 7.55  23.1 7.55  23.0 7.58  19.8 7.52  23.9 7.73
1146 26.00 6646.932 2.608 -3.931   8.7 7.85   9.5 7.75   7.7 7.67   6.1 7.66   0.0 0.00   0.0 0.00   0.0 0.00
1149 26.00 6703.568 2.759 -3.008  30.7 7.65  30.8 7.52  28.9 7.50  23.4 7.49  24.5 7.55  21.8 7.52  15.2 7.55
1150 26.00 6710.316 1.485 -4.813   8.9 7.71  10.0 7.59  11.9 7.69   0.0 0.00   6.7 7.59   0.0 0.00   0.0 0.00
1152 26.00 6725.353 4.103 -2.178  13.3 7.64  14.0 7.55  16.7 7.65  10.6 7.50   9.6 7.49  11.8 7.60  10.2 7.68
1153 26.00 6726.661 4.607 -1.003   0.0 0.00   0.0 0.00  40.2 7.36  37.8 7.39  37.9 7.43  34.9 7.39  31.2 7.46
1154 26.00 6732.070 4.584 -2.111  10.3 7.88   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1155 26.00 6733.151 4.638 -1.403  23.6 7.61  21.5 7.47  21.9 7.49  20.3 7.51  18.9 7.51  17.9 7.49  17.8 7.61
1156 26.00 6745.090 4.580 -2.065   0.0 0.00   3.9 7.30   0.0 0.00   0.0 0.00   4.4 7.46   0.0 0.00   0.0 0.00
1157 26.00 6745.955 4.076 -2.632   0.0 0.00   3.1 7.31   5.5 7.57   0.0 0.00   0.0 0.00   0.0 0.00   5.5 7.83
1162 26.00 6806.847 2.727 -3.098  28.8 7.68  27.8 7.52  23.8 7.46  20.9 7.49  21.0 7.54  21.9 7.58  13.5 7.55
1163 26.00 6810.257 4.607 -0.927   0.0 0.00   0.0 0.00   0.0 0.00  36.0 7.29  38.9 7.36  36.8 7.34  32.4 7.40
1166 26.00 6833.224 4.638 -1.988   9.7 7.77   8.2 7.61   8.9 7.65   0.0 0.00   0.0 0.00   0.0 0.00   8.6 7.86
1167 26.00 6839.831 2.559 -3.362  21.1 7.64  19.9 7.47  20.8 7.50  12.5 7.35  14.1 7.46  13.4 7.46  10.5 7.55
1170 26.00 6857.243 4.076 -2.053  17.0 7.60  15.0 7.43  15.3 7.45  12.8 7.44  13.6 7.50  11.8 7.45  11.2 7.57
1172 26.00 6861.945 2.424 -3.787   7.7 7.47   7.9 7.34   8.4 7.38   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1173 26.00 6862.492 4.558 -1.405  31.0 7.67  22.8 7.42  28.4 7.54  25.4 7.55  29.6 7.65  29.0 7.65  18.5 7.56
1174 26.00 6898.289 4.220 -2.108  15.0 7.72  12.7 7.54  11.5 7.50   9.7 7.49   9.1 7.50   7.8 7.44  10.9 7.73
1176 26.00 6960.338 4.593 -1.890  16.0 7.86   6.8 7.38  11.4 7.62   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1177 26.00 6988.523 2.404 -3.442  35.0 7.80   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.4 7.49
1178 26.00 6999.878 4.103 -1.351   0.0 0.00   0.0 0.00   0.0 0.00  37.5 7.27  36.1 7.29  35.1 7.29  31.1 7.37
1179 26.00 7000.618 4.143 -2.106  16.4 7.69  14.5 7.53  13.5 7.50  11.0 7.48   7.9 7.36   9.4 7.45   0.0 0.00
1180 26.00 7007.963 4.178 -1.830  32.2 7.76  25.8 7.55  24.5 7.54  22.9 7.58  26.5 7.68  21.0 7.58  18.1 7.65
1181 26.00 7010.333 4.580 -1.888  17.3 7.88  14.3 7.70   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1182 26.00 7022.953 4.191 -1.061   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  41.3 7.30
1183 26.00 7024.059 4.076 -1.934  17.9 7.50  18.8 7.41   0.0 0.00   0.0 0.00   0.0 0.00   9.9 7.24   0.0 0.00
1185 26.00 7038.222 4.217 -1.115   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  39.9 7.36
1189 26.00 7083.395 4.913 -1.250  26.0 7.73  22.1 7.57  24.1 7.62  20.3 7.60  22.4 7.67   0.0 0.00  20.0 7.74
1190 26.00 7086.722 3.602 -2.507  14.6 7.55  13.4 7.39  11.7 7.34   9.5 7.32  11.6 7.45  13.1 7.52   0.0 0.00
1192 26.00 7107.460 4.186 -1.935  18.3 7.60  15.9 7.43  18.4 7.51  13.7 7.44  14.0 7.49  10.9 7.38  11.9 7.57
1194 26.00 7132.979 4.076 -1.595  35.4 7.49  31.7 7.32  32.9 7.35  29.8 7.37  28.4 7.38  27.2 7.38  24.8 7.48
1195 26.00 7142.503 4.956 -0.892  34.1 7.55   0.0 0.00   0.0 0.00   0.0 0.00  33.8 7.55   0.0 0.00  23.0 7.48
1196 26.00 7151.470 2.484 -3.563  19.1 7.71  13.7 7.41  15.0 7.47  11.9 7.45  10.8 7.45   9.6 7.42   0.0 0.00
1197 26.00 7158.474 3.654 -2.759   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.0 7.70
1198 26.00 7179.993 1.485 -4.772  10.5 7.72  12.9 7.64   0.0 0.00   8.5 7.58   0.0 0.00   7.6 7.61   0.0 0.00
1199 26.00 7212.432 4.956 -0.992  29.7 7.58  29.0 7.48  27.2 7.46  26.7 7.50  25.1 7.50  29.2 7.59  23.6 7.59
1200 26.00 7213.830 4.260 -2.269  12.1 7.81   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1201 26.00 7219.678 4.076 -1.519  41.6 7.49  39.9 7.36  38.2 7.35  34.0 7.36  35.9 7.42  31.2 7.37  24.3 7.39
1202 26.00 7284.838 4.143 -1.578  34.8 7.51  29.4 7.32   0.0 0.00  30.3 7.42  32.1 7.48  28.8 7.44  25.2 7.52
1208 26.00 7440.952 4.913 -0.607   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  42.7 7.34   0.0 0.00  42.7 7.46
1210 26.00 7454.001 4.186 -2.285  12.6 7.76   9.5 7.53  14.7 7.74   8.3 7.55   9.0 7.62   9.8 7.67   7.9 7.72
1211 26.00 7461.521 2.559 -3.458  18.9 7.65   0.0 0.00  21.1 7.58   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1212 26.00 7463.412 5.064 -1.636   9.4 7.76   6.9 7.54   8.4 7.64   0.0 0.00   0.0 0.00   0.0 0.00   9.2 7.88
1213 26.00 7484.297 5.085 -1.556   6.8 7.56   9.5 7.62   0.0 0.00   9.4 7.68   7.8 7.63   0.0 0.00   0.0 0.00
1216 26.00 7501.272 4.186 -2.830   6.3 8.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1218 26.00 7541.926 5.099 -1.475  10.5 7.68   0.0 0.00   0.0 0.00  10.5 7.66   8.7 7.61  11.2 7.73   0.0 0.00
1219 26.00 7551.102 5.085 -1.472  12.0 7.73  11.0 7.61  11.6 7.64   9.1 7.58  11.8 7.73  11.7 7.73  11.5 7.83
1226 26.00 7746.587 5.064 -1.233  18.2 7.66  17.1 7.54  19.1 7.61  12.8 7.48  14.8 7.57  13.0 7.52  13.4 7.64
1228 26.00 7751.137 4.991 -0.719  44.4 7.52  44.4 7.43  44.7 7.45  38.9 7.43  42.0 7.50  38.8 7.47  34.9 7.53
1229 26.00 7802.473 5.085 -1.333  13.5 7.63  15.9 7.63  19.0 7.72  10.7 7.51  14.5 7.68  12.5 7.62  10.9 7.67
1230 26.00 7807.952 4.991 -0.497   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  44.8 7.44
1232 26.00 7844.555 4.835 -1.674  13.3 7.75  19.9 7.84   0.0 0.00   0.0 0.00   0.0 0.00  12.2 7.73   0.0 0.00
1233 26.00 7941.094 3.274 -2.464  31.4 7.53  33.7 7.44  37.2 7.50  25.5 7.40  18.7 7.30  23.7 7.43  20.2 7.54
1235 26.00 7955.755 5.033 -1.148  18.9 7.55  28.7 7.67   0.0 0.00  24.7 7.67  23.7 7.68  25.3 7.72  13.8 7.55
2002 26.01 5325.553 3.221 -3.210 197.9 7.74 203.1 7.57 203.8 7.58   0.0 0.00   0.0 0.00   0.0 0.00 206.6 7.66
2003 26.01 5425.257 3.199 -3.221 181.7 7.59 184.2 7.41 193.6 7.48 198.2 7.44 197.9 7.48 194.2 7.45 190.2 7.52
2004 26.01 5427.826 6.724 -1.487  33.4 7.61  29.7 7.49  28.3 7.46  31.2 7.43  32.9 7.45  31.4 7.42  37.5 7.51
2005 26.01 5991.376 3.153 -3.540 151.7 7.60 157.4 7.47 163.0 7.51 158.7 7.41 165.0 7.49 164.6 7.49 153.3 7.53
2006 26.01 6084.111 3.199 -3.791 126.0 7.71 134.6 7.61 131.3 7.59 129.3 7.51 131.2 7.55 125.5 7.52 121.6 7.62
2007 26.01 6141.033 3.230 -4.872  19.1 7.71   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  11.9 7.47
2008 26.01 6149.258 3.889 -2.720 167.1 7.56 173.2 7.44 181.8 7.50 188.4 7.46 190.0 7.51 187.6 7.49 177.6 7.50
2009 26.01 6239.953 3.889 -3.423  91.5 7.71  88.2 7.55  89.5 7.56  95.3 7.54  94.7 7.55  80.7 7.45  89.6 7.62
2010 26.01 6247.557 3.892 -2.336 232.1 7.67 247.0 7.57   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
2012 26.01 6446.410 6.222 -1.938  38.3 7.72  32.5 7.57  34.4 7.59  34.9 7.52  38.9 7.58  34.2 7.51  39.1 7.60
2014 26.01 7479.693 3.892 -3.656  67.5 7.69  62.7 7.52  61.8 7.52  68.2 7.51  67.2 7.52  67.8 7.54  63.7 7.61
2015 26.01 7515.091 5.823 -2.292  30.7 7.60  28.8 7.49  26.7 7.45  26.8 7.38  30.3 7.44  30.9 7.45  28.6 7.45


==> anc/etables/187929_cnona.dat <==
187929-091002A 24455106.95  0.5530 -11.4 5590.7 2.046 +0.142 4.35 10.18    28.5 8.363 -0.056  54.6 8.340 -0.077  50.5 8.343 -0.074  46.9 8.346 -0.071  33.9 8.357 -0.060    61.8 8.317 -0.258  44.5 8.356 -0.219  25.5 8.404 -0.170    39.6 8.875 -0.041    69.2 6.500 -0.059 104.6 6.481 -0.078
187929-091003A 24455107.94  0.6913  +3.0 5734.7 2.552 +0.256 4.75 11.74    29.2 8.447 -0.039  56.6 8.430 -0.056  52.3 8.434 -0.053  48.5 8.435 -0.051  34.9 8.443 -0.044    53.6 8.253 -0.211  37.5 8.285 -0.179  20.5 8.325 -0.140    36.2 8.846 -0.028    77.7 6.617 -0.059 116.4 6.598 -0.078
187929-091003B 24455108.00  0.7002  +4.3 5541.5 2.010 +0.152 4.46 12.03    28.5 8.382 -0.053  54.5 8.358 -0.076  50.4 8.361 -0.073  46.8 8.363 -0.071  33.9 8.375 -0.059    53.7 8.244 -0.241  38.1 8.282 -0.204  21.2 8.325 -0.159    30.6 8.758 -0.038    75.6 6.524 -0.057 112.7 6.504 -0.077
187929-091004A 24455108.92  0.8280  +8.9 5649.1 1.672 -0.027 5.13 16.52    32.2 8.253 -0.074  62.7 8.224 -0.104  57.9 8.229 -0.099  53.7 8.232 -0.096  38.6 8.247 -0.082    82.2 8.285 -0.309  60.1 8.332 -0.261  35.4 8.394 -0.201    27.5 8.530 -0.046    58.0 6.426 -0.059  92.8 6.414 -0.071
187929-091004B 24455108.97  0.8351  +7.8 5799.0 2.217 +0.066 5.71 16.94    32.0 8.332 -0.055  63.6 8.312 -0.076  58.5 8.315 -0.072  54.2 8.318 -0.069  38.5 8.328 -0.059    82.1 8.330 -0.276  59.1 8.372 -0.233  33.8 8.424 -0.181    32.6 8.657 -0.039    60.7 6.494 -0.061  98.0 6.481 -0.073
187929-091004C 24455109.08  0.8502  +5.1 5653.8 1.453 -0.142 5.02 16.55    33.6 8.208 -0.088  65.1 8.174 -0.122  60.1 8.178 -0.117  55.8 8.183 -0.112  40.1 8.199 -0.096    94.2 8.308 -0.344  70.0 8.358 -0.294  42.1 8.424 -0.226    28.5 8.486 -0.053    50.2 6.362 -0.059  81.8 6.349 -0.072
187929-091005A 24455109.94  0.9703 -29.4 6501.7 2.614 +0.145 5.44 12.47    41.6 8.285 -0.058  82.2 8.261 -0.082  75.8 8.264 -0.078  70.3 8.267 -0.075  50.0 8.280 -0.062   160.9 8.407 -0.425 127.4 8.483 -0.349  83.0 8.574 -0.259    92.6 8.827 -0.053    34.5 6.506 -0.064  60.1 6.499 -0.072


==> anc/etables/187929_feabw.dat <==
#no. ecode  lambda   chi   loggf   091002A    091003A    091003B    091004A    091004B    091004C    091005A
0102 26.00 4445.471 0.087 -5.411   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.7 7.67
0108 26.00 5491.840 4.190 -2.139  20.5 7.53  19.9 7.59  20.9 7.50  10.7 7.28  13.1 7.45  10.5 7.28   8.6 7.66
0110 26.00 5661.348 4.280 -1.790   0.0 0.00  32.9 7.57   0.0 0.00  13.4 7.10   0.0 0.00   0.0 0.00  10.5 7.47
0111 26.00 5696.102 4.550 -1.847  34.1 7.83   0.0 0.00  33.9 7.79  22.4 7.66  20.9 7.70   0.0 0.00  15.5 7.93
0113 26.00 5705.466 4.300 -1.433   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  26.5 7.56
0114 26.00 5778.455 2.590 -3.468   0.0 0.00   0.0 0.00   0.0 0.00  33.5 7.54  22.8 7.47  21.3 7.34   9.8 7.67
0116 26.00 5855.091 4.607 -1.478   0.0 0.00   0.0 0.00  32.5 7.45  20.9 7.31  22.9 7.42  19.3 7.28  11.5 7.47
0118 26.00 5956.692 0.859 -4.537   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.9 7.62
0119 26.00 6082.708 2.223 -3.555   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.6 7.78
0120 26.00 6120.244 0.910 -5.906  16.3 7.81  11.2 7.81  15.8 7.73   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0122 26.00 6151.617 2.176 -3.296   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.1 7.69
0130 26.00 6271.276 3.330 -2.751   0.0 0.00   0.0 0.00   0.0 0.00  36.8 7.58  36.5 7.68  26.1 7.43  12.2 7.66
0133 26.00 6311.500 2.832 -3.141   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  25.5 7.95
0137 26.00 6498.937 0.958 -4.632   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  17.6 7.61
0140 26.00 6581.207 1.480 -4.751   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  33.1 7.67   0.0 0.00
0143 26.00 6625.021 1.010 -5.307  38.5 7.70   0.0 0.00   0.0 0.00  25.4 7.59  16.8 7.55  10.9 7.21   8.2 7.97
0145 26.00 6699.162 4.590 -2.081  15.2 7.66  14.9 7.72   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0146 26.00 6739.520 1.557 -4.790  24.2 7.52  36.4 7.86   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0148 26.00 6752.705 4.640 -1.186   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  28.1 7.59
0149 26.00 6793.252 4.080 -2.366   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  18.2 7.59   0.0 0.00
0152 26.00 6837.016 4.590 -1.750  39.2 7.79  37.4 7.83   0.0 0.00   0.0 0.00  29.2 7.75   0.0 0.00  13.1 7.75
0155 26.00 6971.933 3.020 -3.344  31.9 7.70  37.7 7.89  39.3 7.76  10.8 7.25   0.0 0.00   9.1 7.19  10.7 7.89
0159 26.00 7401.688 4.190 -1.549   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  43.4 7.29  33.2 7.63
0164 26.00 8293.514 3.300 -2.160   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  35.6 7.47
0165 26.00 8365.633 3.250 -2.023   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  49.5 7.45
0206 26.01 5414.073 3.221 -3.568 136.6 7.55 145.5 7.74 151.8 7.65 154.3 7.40   0.0 0.00   0.0 0.00 138.9 7.61
0207 26.01 5525.125 3.267 -4.007 113.5 7.69   0.0 0.00 123.7 7.73 139.0 7.64   0.0 0.00   0.0 0.00  98.1 7.72
0208 26.01 6432.680 2.891 -3.579 171.1 7.45 171.9 7.59 185.7 7.54 222.1 7.49 219.0 7.58 212.0 7.34 173.3 7.50
0209 26.01 6516.080 2.891 -3.302   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 222.0 7.55
0210 26.01 7222.394 3.889 -3.175 148.0 7.81 166.5 8.00 166.4 7.91   0.0 0.00   0.0 0.00   0.0 0.00 111.3 7.54
0211 26.01 7224.487 3.889 -3.196 140.9 7.78 121.8 7.77 133.7 7.71   0.0 0.00   0.0 0.00   0.0 0.00 180.6 7.97
0212 26.01 7515.831 3.903 -3.432  92.0 7.61  87.1 7.73 102.0 7.69  98.0 7.43   0.0 0.00  98.3 7.34 101.7 7.73
0213 26.01 7711.723 3.903 -2.577 197.2 7.59 182.7 7.58 179.6 7.43 231.1 7.48 229.0 7.55 207.9 7.24 231.3 7.71
1010 26.00 4631.486 4.548 -1.859  18.0 7.57   0.0 0.00  18.3 7.55   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1016 26.00 4780.811 3.251 -3.205  26.3 7.82  21.5 7.83  21.8 7.69   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1019 26.00 4807.708 3.368 -1.947   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  28.5 7.35
1031 26.00 5223.187 3.635 -2.231   0.0 0.00   0.0 0.00   0.0 0.00  20.1 7.13  23.6 7.29  18.8 7.11  14.2 7.51
1047 26.00 5395.215 4.446 -1.682   0.0 0.00   0.0 0.00   0.0 0.00  15.3 7.23   0.0 0.00   0.0 0.00   7.9 7.38
1049 26.00 5401.264 4.320 -1.666   0.0 0.00   0.0 0.00   0.0 0.00  21.7 7.26  20.4 7.30  14.5 7.08  10.3 7.38
1050 26.00 5406.770 4.371 -1.394   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.9 7.35
1052 26.00 5417.039 4.415 -1.347   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.3 7.52
1056 26.00 5441.354 4.312 -1.511   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.9 7.56
1057 26.00 5443.409 4.103 -2.752   0.0 0.00   0.0 0.00   0.0 0.00  10.9 7.81  12.5 7.96   0.0 0.00   0.0 0.00
1059 26.00 5470.092 4.446 -1.522   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.2 7.52
1063 26.00 5522.447 4.209 -1.373   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.9 7.52
1066 26.00 5552.691 4.956 -1.704   7.4 7.36   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1069 26.00 5568.867 3.635 -2.817  18.7 7.61   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1070 26.00 5577.031 5.033 -1.446   0.0 0.00   0.0 0.00  30.5 7.82   0.0 0.00   0.0 0.00  13.7 7.51   0.0 0.00
1073 26.00 5608.974 4.209 -2.287  26.0 7.80  26.2 7.88  27.3 7.79  13.6 7.54  17.9 7.75  18.6 7.70  11.7 7.96
1075 26.00 5619.587 4.386 -1.409   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.3 7.12  17.6 7.42
1079 26.00 5650.704 5.085 -0.672   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  29.3 7.51
1080 26.00 5651.470 4.473 -1.747  16.9 7.31  33.8 7.72   0.0 0.00  14.5 7.29  14.8 7.37  20.5 7.46   7.5 7.44
1081 26.00 5652.320 4.260 -1.731   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  13.3 7.50
1082 26.00 5653.889 4.386 -1.334   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  33.8 7.65
1085 26.00 5680.241 4.186 -2.306  30.0 7.85  27.9 7.89   0.0 0.00  23.3 7.78   0.0 0.00   0.0 0.00  10.2 7.90
1090 26.00 5760.345 3.642 -2.438   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.8 7.73
1092 26.00 5793.913 4.220 -1.578   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.3 7.57
1093 26.00 5814.805 4.283 -1.797   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.8 7.64  30.9 7.52  14.0 7.61
1094 26.00 5827.875 3.283 -3.165  25.4 7.73  25.5 7.83  29.3 7.75   0.0 0.00   0.0 0.00  11.9 7.45   7.9 7.87
1098 26.00 5849.682 3.695 -2.885  11.9 7.50  13.9 7.67  15.3 7.58   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1099 26.00 5852.217 4.548 -1.127   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.7 7.55
1101 26.00 5856.083 4.294 -1.513   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  32.1 7.26  22.8 7.56
1102 26.00 5858.779 4.220 -2.156  21.2 7.57   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1104 26.00 5861.107 4.283 -2.327  14.0 7.60  20.2 7.85  19.6 7.73  11.4 7.56  10.3 7.59   0.0 0.00   0.0 0.00
1105 26.00 5880.029 4.558 -1.877  21.4 7.62   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1106 26.00 5881.279 4.607 -1.741  21.2 7.53  29.9 7.77  28.3 7.64   0.0 0.00  19.1 7.59  16.0 7.45   0.0 0.00
1107 26.00 5902.485 4.593 -1.783  27.0 7.68  26.4 7.74  22.5 7.56   0.0 0.00  14.0 7.48   8.8 7.21   0.0 0.00
1120 26.00 6093.666 4.607 -1.297   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  36.4 7.41  23.4 7.61
1121 26.00 6094.364 4.652 -1.557  30.5 7.56  34.6 7.68  34.4 7.59  22.3 7.45  28.2 7.62  15.7 7.29  13.3 7.64
1122 26.00 6096.662 3.984 -1.758   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.6 7.57
1123 26.00 6105.152 4.548 -1.916  16.9 7.53  18.7 7.65  18.7 7.55  11.3 7.39  12.1 7.49  10.3 7.36   8.2 7.70
1125 26.00 6165.361 4.143 -1.434   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  32.8 7.52
1127 26.00 6187.987 3.943 -1.587   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  32.5 7.49
1132 26.00 6226.730 3.883 -2.055   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  35.3 7.43  26.5 7.80
1135 26.00 6330.838 4.733 -1.152   0.0 0.00   0.0 0.00   0.0 0.00  36.1 7.35  37.8 7.43  24.7 7.18  22.8 7.54
1138 26.00 6392.538 2.279 -3.939  34.6 7.61  38.1 7.78   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.4 7.76
1139 26.00 6436.411 4.186 -2.337  17.4 7.59  17.8 7.69  16.8 7.54  20.0 7.71  10.5 7.49   7.1 7.24   0.0 0.00
1143 26.00 6591.325 4.593 -1.957  24.2 7.77  26.6 7.88  25.9 7.77  20.7 7.74  12.3 7.56  12.2 7.50   9.7 7.84
1144 26.00 6608.024 2.279 -3.952  38.7 7.67  36.1 7.76   0.0 0.00  10.1 7.10   8.5 7.15   0.0 0.00  10.5 7.86
1145 26.00 6627.540 4.548 -1.452   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  38.9 7.57   0.0 0.00  30.0 7.82
1146 26.00 6646.932 2.608 -3.931  32.9 7.89  30.1 7.96  34.4 7.87  20.0 7.72  16.8 7.76  12.9 7.54   6.1 7.88
1149 26.00 6703.568 2.759 -3.008   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  17.1 7.55
1150 26.00 6710.316 1.485 -4.813   0.0 0.00   0.0 0.00   0.0 0.00  33.1 7.70  26.3 7.74  14.0 7.32   8.5 7.91
1152 26.00 6725.353 4.103 -2.178  29.3 7.59  28.7 7.66  29.3 7.55  23.0 7.52  22.3 7.59  15.0 7.34  10.2 7.65
1153 26.00 6726.661 4.607 -1.003   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  33.8 7.48
1154 26.00 6732.070 4.584 -2.111   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  12.2 7.64   6.1 7.76
1155 26.00 6733.151 4.638 -1.403   0.0 0.00   0.0 0.00   0.0 0.00  29.4 7.39  28.3 7.44  25.1 7.33  17.4 7.58
1156 26.00 6745.090 4.580 -2.065  10.5 7.46  15.1 7.70  15.5 7.61   7.5 7.36   0.0 0.00   0.0 0.00   5.4 7.66
1157 26.00 6745.955 4.076 -2.632   0.0 0.00  13.8 7.74   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1158 26.00 6746.953 2.608 -4.337   7.0 7.57   0.0 0.00   8.5 7.61   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1162 26.00 6806.847 2.727 -3.098   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  33.9 7.28  19.3 7.67
1163 26.00 6810.257 4.607 -0.927   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  38.9 7.47
1164 26.00 6824.825 4.988 -2.125   0.0 0.00   0.0 0.00   7.6 7.75   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1166 26.00 6833.224 4.638 -1.988  16.6 7.65  17.6 7.75  22.6 7.77   0.0 0.00   0.0 0.00   0.0 0.00   7.6 7.78
1167 26.00 6839.831 2.559 -3.362   0.0 0.00   0.0 0.00   0.0 0.00  31.0 7.31  29.2 7.39  25.9 7.24  12.6 7.58
1170 26.00 6857.243 4.076 -2.053  34.6 7.52  38.2 7.65  40.6 7.57   0.0 0.00   0.0 0.00   0.0 0.00  12.2 7.58
1173 26.00 6862.492 4.558 -1.405   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  39.1 7.52   0.0 0.00  31.0 7.79
1174 26.00 6898.289 4.220 -2.108  27.8 7.61  31.0 7.74  38.5 7.73  23.1 7.56   0.0 0.00  12.7 7.30   9.8 7.66
1176 26.00 6960.338 4.593 -1.890  21.5 7.63   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1177 26.00 6988.523 2.404 -3.442   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  40.4 7.38  15.9 7.63
1178 26.00 6999.878 4.103 -1.351   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  35.9 7.41
1179 26.00 7000.618 4.143 -2.106  42.0 7.73  34.5 7.71  37.4 7.64   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1180 26.00 7007.963 4.178 -1.830   0.0 0.00   0.0 0.00  38.3 7.41   0.0 0.00  35.9 7.53  28.3 7.36  20.3 7.68
1188 26.00 7072.814 4.076 -2.722  19.7 7.89   0.0 0.00  21.8 7.91   0.0 0.00  15.0 7.90   0.0 0.00   0.0 0.00
1189 26.00 7083.395 4.913 -1.250  41.9 7.64   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1190 26.00 7086.722 3.602 -2.507  40.2 7.56   0.0 0.00   0.0 0.00   0.0 0.00  40.1 7.70  21.7 7.33   0.0 0.00
1192 26.00 7107.460 4.186 -1.935   0.0 0.00   0.0 0.00   0.0 0.00  29.5 7.47  32.4 7.59  23.0 7.36  19.9 7.78
1194 26.00 7132.979 4.076 -1.595   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.3 7.56
1195 26.00 7142.503 4.956 -0.892   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  40.0 7.35  27.3 7.54
1196 26.00 7151.470 2.484 -3.563   0.0 0.00   0.0 0.00   0.0 0.00  27.5 7.36  26.1 7.45  21.1 7.25   0.0 0.00
1198 26.00 7179.993 1.485 -4.772   0.0 0.00   0.0 0.00  39.1 7.57   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1199 26.00 7212.432 4.956 -0.992   0.0 0.00   0.0 0.00  40.5 7.37  36.7 7.39  40.2 7.49  27.2 7.25   0.0 0.00
1200 26.00 7213.830 4.260 -2.269   0.0 0.00  31.9 7.91  18.1 7.55   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1201 26.00 7219.678 4.076 -1.519   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.8 7.49
1210 26.00 7454.001 4.186 -2.285  21.6 7.60  27.9 7.80  27.1 7.67  24.6 7.71   0.0 0.00   0.0 0.00   0.0 0.00
1212 26.00 7463.412 5.064 -1.636  20.9 7.80  11.2 7.57  16.5 7.66   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1213 26.00 7484.297 5.085 -1.556   0.0 0.00  15.0 7.64  23.3 7.76   0.0 0.00   0.0 0.00   0.0 0.00  12.8 7.94
1216 26.00 7501.272 4.186 -2.830   0.0 0.00   0.0 0.00   0.0 0.00  11.2 7.88  11.0 7.96   6.5 7.66   0.0 0.00
1218 26.00 7541.926 5.099 -1.475  17.8 7.59  21.5 7.73   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1219 26.00 7551.102 5.085 -1.472  21.8 7.67  30.2 7.88  26.8 7.75  14.8 7.54  15.9 7.63   0.0 0.00  11.3 7.80
1225 26.00 7737.662 4.415 -2.702   0.0 0.00   6.2 7.73   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1226 26.00 7746.587 5.064 -1.233  33.0 7.61  32.7 7.66  32.4 7.57  21.7 7.45  17.6 7.41  14.4 7.28  15.2 7.68
1228 26.00 7751.137 4.991 -0.719   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  40.5 7.58
1229 26.00 7802.473 5.085 -1.333  27.3 7.63  21.6 7.58  25.6 7.58  16.2 7.43  19.8 7.58  14.5 7.40  11.6 7.67
1231 26.00 7813.652 5.099 -2.180   6.1 7.80   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1232 26.00 7844.555 4.835 -1.674  21.9 7.62  29.6 7.83  25.1 7.66   0.0 0.00  24.7 7.78  15.0 7.51   0.0 0.00
1233 26.00 7941.094 3.274 -2.464   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  28.1 7.65
1235 26.00 7955.755 5.033 -1.148  29.9 7.44   0.0 0.00   0.0 0.00  28.3 7.46  27.8 7.50  17.3 7.24  15.4 7.57
2002 26.01 5325.553 3.221 -3.210 201.6 7.80 205.9 7.93 213.0 7.87   0.0 0.00   0.0 0.00   0.0 0.00 197.1 7.68
2003 26.01 5425.257 3.199 -3.221 175.1 7.53 164.6 7.55 177.5 7.52 208.9 7.45 205.1 7.52 203.7 7.33 192.7 7.63
2004 26.01 5427.826 6.724 -1.487  30.3 7.63  27.4 7.68  22.5 7.47  26.2 7.38  27.0 7.52  27.3 7.33  35.2 7.56
2005 26.01 5991.376 3.153 -3.540 160.4 7.62 157.3 7.73 167.5 7.66 184.3 7.48 179.8 7.58 182.3 7.38 151.9 7.58
2006 26.01 6084.111 3.199 -3.791 140.7 7.75 130.7 7.81 138.5 7.71 139.3 7.45 137.1 7.60 147.4 7.42 125.8 7.70
2008 26.01 6149.258 3.889 -2.720 158.9 7.53 172.4 7.75 161.0 7.52 195.9 7.48 197.3 7.59 196.8 7.41 170.2 7.53
2009 26.01 6239.953 3.889 -3.423   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 110.1 7.82
2010 26.01 6247.557 3.892 -2.336 217.4 7.66 226.2 7.80 216.4 7.62 246.7 7.48   0.0 0.00 244.6 7.40 238.6 7.63
2012 26.01 6446.410 6.222 -1.938  37.5 7.77  37.0 7.86  36.4 7.75  37.2 7.58   0.0 0.00  31.9 7.41  42.2 7.71
2014 26.01 7479.693 3.892 -3.656  78.7 7.71  77.2 7.86  76.7 7.68  73.0 7.44  69.9 7.59  70.7 7.33  62.0 7.64
2015 26.01 7515.091 5.823 -2.292  22.7 7.46   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  30.6 7.55


==> anc/etables/188727_cnona.dat <==
188727-091002A 24455106.95  0.7016 +22.3 5410.3 1.587 -0.009 4.23 11.59    25.1 8.266 -0.068  49.1 8.240 -0.095  45.3 8.244 -0.091  42.0 8.247 -0.088  30.1 8.262 -0.074    51.2 8.222 -0.244  36.1 8.259 -0.206  19.9 8.301 -0.163    20.5 8.568 -0.041    75.6 6.472 -0.058 111.4 6.452 -0.078
188727-091003A 24455107.94  0.8197 +20.0 5749.5 1.826 +0.035 5.18 14.00    34.7 8.284 -0.072  66.8 8.255 -0.101  61.8 8.261 -0.095  57.4 8.264 -0.092  41.3 8.276 -0.080    87.0 8.280 -0.313  63.9 8.327 -0.266  37.8 8.388 -0.204    30.1 8.537 -0.046    56.3 6.451 -0.062  90.7 6.439 -0.074
188727-091003B 24455108.01  0.8274 +18.4 5689.7 1.661 -0.058 5.50 13.96    35.8 8.283 -0.077  69.2 8.251 -0.108  63.9 8.255 -0.104  59.3 8.258 -0.101  42.7 8.275 -0.085    94.3 8.329 -0.323  69.6 8.378 -0.275  41.3 8.440 -0.212    33.0 8.587 -0.049    56.4 6.427 -0.059  91.5 6.414 -0.071
188727-091003C 24455108.10  0.8387 +15.3 5877.9 1.931 +0.039 5.59 13.74    32.9 8.214 -0.073  65.6 8.188 -0.098  60.4 8.192 -0.095  55.9 8.195 -0.092  39.5 8.206 -0.080   100.0 8.276 -0.337  73.8 8.326 -0.287  43.8 8.391 -0.221    30.1 8.465 -0.051    55.4 6.497 -0.065  90.4 6.486 -0.076
188727-091004A 24455108.94  0.9390  -9.3 6175.7 2.121 +0.013 5.38 10.78    40.6 8.266 -0.075  79.2 8.238 -0.104  73.1 8.242 -0.100  67.9 8.246 -0.096  48.6 8.260 -0.081   149.2 8.421 -0.427 116.2 8.487 -0.361  74.5 8.568 -0.280    78.3 8.831 -0.067    41.3 6.478 -0.068  70.0 6.468 -0.078
188727-091004B 24455108.97  0.9429 -10.4 6174.9 2.150 +0.037 5.14 10.79    41.6 8.291 -0.074  80.0 8.262 -0.103  74.0 8.266 -0.099  68.8 8.269 -0.096  49.7 8.285 -0.080   152.0 8.465 -0.436 119.5 8.533 -0.368  77.8 8.616 -0.285    78.3 8.839 -0.067    41.4 6.481 -0.068  69.7 6.470 -0.078
188727-091004C 24455109.08  0.9558 -12.1 6238.3 2.185 +0.043 5.02 10.74    41.8 8.285 -0.073  80.3 8.254 -0.104  74.3 8.258 -0.099  69.1 8.263 -0.094  49.8 8.277 -0.080   156.4 8.460 -0.451 123.9 8.532 -0.379  81.4 8.619 -0.292    84.0 8.854 -0.067    39.4 6.485 -0.067  66.7 6.475 -0.077
188727-091005A 24455109.95  0.0588 -12.9 6108.5 1.975 +0.016 4.96  9.68    44.8 8.316 -0.082  84.0 8.281 -0.116  78.0 8.286 -0.111  72.7 8.290 -0.107  53.1 8.307 -0.090   153.1 8.470 -0.457 121.1 8.539 -0.388  79.8 8.626 -0.302    85.1 8.885 -0.076    42.1 6.463 -0.072  70.4 6.453 -0.081
188727-091005B 24455110.07  0.0738 -12.2 6136.0 2.084 +0.057 4.82  9.48    43.9 8.323 -0.076  82.3 8.290 -0.109  76.4 8.295 -0.104  71.2 8.298 -0.101  52.0 8.314 -0.085   146.6 8.456 -0.442 115.6 8.524 -0.375  75.8 8.610 -0.289    79.8 8.856 -0.070    43.2 6.491 -0.070  71.8 6.481 -0.080


==> anc/etables/188727_feabw.dat <==
#no. ecode  lambda   chi   loggf   091002A    091003A    091003B    091003C    091004A    091004B    091004C    091005A    091005B
0102 26.00 4445.471 0.087 -5.411   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  19.1 7.45  17.0 7.39  15.8 7.43  20.3 7.40  26.4 7.56
0106 26.00 5326.140 3.570 -2.153   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.7 7.57   0.0 0.00   0.0 0.00  30.8 7.52   0.0 0.00
0107 26.00 5412.798 4.440 -1.727   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.0 7.73  26.7 7.81
0108 26.00 5491.840 4.190 -2.139  19.5 7.38  13.2 7.44  11.1 7.32  10.5 7.41  10.0 7.56   9.6 7.54   8.9 7.55   8.0 7.43   9.4 7.51
0110 26.00 5661.348 4.280 -1.790   0.0 0.00  17.3 7.29  21.3 7.35  16.8 7.35  17.7 7.55  13.6 7.42  17.8 7.58  15.5 7.45  16.9 7.51
0111 26.00 5696.102 4.550 -1.847   0.0 0.00  20.5 7.68  25.6 7.75  17.4 7.67  10.0 7.59   0.0 0.00   0.0 0.00  12.6 7.66  15.7 7.77
0113 26.00 5705.466 4.300 -1.433   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  28.5 7.44  28.5 7.44  27.5 7.46  30.9 7.44  33.3 7.50
0114 26.00 5778.455 2.590 -3.468   0.0 0.00  26.8 7.53  33.4 7.58  25.6 7.62  10.7 7.47   9.9 7.43  10.8 7.52  11.0 7.43  12.3 7.50
0116 26.00 5855.091 4.607 -1.478   0.0 0.00  22.8 7.41  20.8 7.33  23.1 7.48  17.3 7.51  16.5 7.49  18.1 7.56  17.0 7.47  19.2 7.54
0118 26.00 5956.692 0.859 -4.537   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  32.7 7.44  30.3 7.40  29.8 7.46   0.0 0.00   0.0 0.00
0119 26.00 6082.708 2.223 -3.555   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  25.5 7.60  25.6 7.60  23.0 7.60  27.5 7.58  29.8 7.64
0120 26.00 6120.244 0.910 -5.906  16.5 7.58   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0122 26.00 6151.617 2.176 -3.296   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.5 7.44  35.6 7.46  35.2 7.51   0.0 0.00   0.0 0.00
0130 26.00 6271.276 3.330 -2.751   0.0 0.00   0.0 0.00  36.1 7.61  25.7 7.58  14.2 7.52  22.3 7.73  14.3 7.57  18.8 7.61  24.9 7.76
0133 26.00 6311.500 2.832 -3.141   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.7 7.70  27.5 7.72  27.2 7.74
0137 26.00 6498.937 0.958 -4.632   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.3 7.43  27.4 7.50  22.2 7.47  30.3 7.49  30.9 7.53
0139 26.00 6574.225 0.990 -4.980   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  17.3 7.60  19.9 7.70
0140 26.00 6581.207 1.480 -4.751   0.0 0.00  36.3 7.80  34.1 7.71  33.5 7.90   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0143 26.00 6625.021 1.010 -5.307   0.0 0.00  18.3 7.55  16.8 7.44  11.0 7.46   4.7 7.42   0.0 0.00   4.9 7.50   6.5 7.49   8.2 7.62
0144 26.00 6667.725 4.580 -2.125   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.3 7.47   7.7 7.73   0.0 0.00   0.0 0.00   8.4 7.75
0146 26.00 6739.520 1.557 -4.790  33.9 7.47   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.8 7.43   5.6 7.44
0148 26.00 6752.705 4.640 -1.186   0.0 0.00   0.0 0.00   0.0 0.00  40.1 7.46  29.3 7.47  30.4 7.48  27.9 7.48  30.7 7.46  34.1 7.53
0149 26.00 6793.252 4.080 -2.366  29.2 7.63   0.0 0.00   0.0 0.00  16.6 7.68   0.0 0.00   0.0 0.00   8.7 7.60   0.0 0.00  10.6 7.63
0152 26.00 6837.016 4.590 -1.750  34.3 7.62  31.1 7.78  26.6 7.66  21.2 7.66  14.7 7.65  16.4 7.70  14.0 7.66  16.2 7.67  17.4 7.71
0155 26.00 6971.933 3.020 -3.344  27.5 7.46  14.7 7.48  10.5 7.27  12.5 7.50   8.6 7.57   9.3 7.60   9.9 7.68  12.3 7.68  12.5 7.71
0157 26.00 7112.168 2.990 -2.906   0.0 0.00   0.0 0.00   0.0 0.00  19.8 7.25  19.5 7.48  23.1 7.55  18.4 7.50  19.3 7.42  20.8 7.48
0158 26.00 7189.151 3.070 -2.658   0.0 0.00   0.0 0.00   0.0 0.00  41.8 7.44  28.3 7.48   0.0 0.00   0.0 0.00  31.0 7.48   0.0 0.00
0159 26.00 7401.688 4.190 -1.549   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  35.3 7.49  35.5 7.50  30.3 7.46  35.0 7.46  35.9 7.48
0160 26.00 7723.205 2.280 -3.469   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  42.2 7.73  35.1 7.64  32.4 7.65  39.3 7.64  37.6 7.64
0161 26.00 7912.864 0.859 -4.784   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  39.4 7.60   0.0 0.00
0162 26.00 8075.146 0.910 -4.970   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.6 7.66  25.6 7.68   0.0 0.00   0.0 0.00   0.0 0.00
0205 26.01 5264.812 3.230 -3.108   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 184.2 7.36 176.6 7.34 186.7 7.34 176.0 7.33
0206 26.01 5414.073 3.221 -3.568 142.4 7.44 152.6 7.44 157.3 7.36 170.7 7.55 146.1 7.48 150.5 7.55 147.5 7.55 145.2 7.46 148.4 7.54
0207 26.01 5525.125 3.267 -4.007 123.4 7.62   0.0 0.00   0.0 0.00   0.0 0.00  96.0 7.55 100.4 7.59  91.6 7.56  95.3 7.51  95.7 7.56
0208 26.01 6432.680 2.891 -3.579 174.1 7.30 225.7 7.57 234.0 7.48 220.6 7.49 192.7 7.43 183.1 7.41 186.0 7.47 191.6 7.43 179.9 7.41
0209 26.01 6516.080 2.891 -3.302 214.6 7.37 249.5 7.45   0.0 0.00   0.0 0.00   0.0 0.00 249.8 7.61   0.0 0.00 250.2 7.59   0.0 0.00
0210 26.01 7222.394 3.889 -3.175   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 129.4 7.50 119.2 7.46 111.8 7.42 117.4 7.40 119.6 7.46
0211 26.01 7224.487 3.889 -3.196 124.8 7.50 132.5 7.48 160.3 7.57 156.8 7.63 141.4 7.60 147.7 7.67 152.2 7.73 151.8 7.66 157.4 7.76
0212 26.01 7515.831 3.903 -3.432  84.0 7.39 110.6 7.56 104.2 7.44  99.7 7.49  99.1 7.55 102.0 7.59 101.7 7.61  98.6 7.51 102.1 7.59
0213 26.01 7711.723 3.903 -2.577 185.3 7.36 239.1 7.56 226.3 7.36 237.7 7.49 232.6 7.56 223.9 7.56 223.0 7.58 225.7 7.54 224.0 7.60
1004 26.00 4551.649 3.943 -1.893   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  11.4 7.22  16.4 7.32  16.7 7.34
1010 26.00 4631.486 4.548 -1.859  12.9 7.31   9.6 7.38   6.3 7.15   0.0 0.00   5.9 7.38   5.5 7.35   6.6 7.46   5.9 7.35   7.4 7.46
1015 26.00 4779.443 3.415 -2.115   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  28.1 7.36  27.5 7.35   0.0 0.00   0.0 0.00   0.0 0.00
1016 26.00 4780.811 3.251 -3.205  23.2 7.62   9.8 7.50  16.4 7.69   0.0 0.00   9.0 7.76   9.9 7.81   8.4 7.78   9.6 7.75   7.8 7.67
1021 26.00 4813.116 3.274 -2.688   0.0 0.00   0.0 0.00   0.0 0.00  25.2 7.54  15.8 7.53   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1026 26.00 4961.915 3.634 -2.259   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.0 7.39   0.0 0.00   0.0 0.00  28.1 7.65  25.1 7.61
1031 26.00 5223.187 3.635 -2.231   0.0 0.00  21.7 7.24  23.0 7.22  16.7 7.20  16.0 7.38  16.1 7.38  11.7 7.28  18.0 7.40  18.3 7.42
1047 26.00 5395.215 4.446 -1.682  25.1 7.31  15.4 7.30  19.8 7.38  20.2 7.49   9.8 7.33   9.1 7.29   9.9 7.36  10.2 7.31  12.8 7.43
1049 26.00 5401.264 4.320 -1.666   0.0 0.00  20.3 7.29  15.5 7.12  22.3 7.41  15.2 7.40  15.3 7.40  17.6 7.50  16.7 7.41  20.8 7.53
1050 26.00 5406.770 4.371 -1.394   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.0 7.34  20.6 7.35  23.4 7.34  24.8 7.38
1052 26.00 5417.039 4.415 -1.347   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  26.3 7.42  26.4 7.42  25.3 7.44  26.4 7.39  29.2 7.46
1056 26.00 5441.354 4.312 -1.511   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  26.8 7.50  27.9 7.52  25.7 7.52  27.7 7.49  28.7 7.52
1057 26.00 5443.409 4.103 -2.752   0.0 0.00   9.5 7.82   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1059 26.00 5470.092 4.446 -1.522   0.0 0.00   0.0 0.00   0.0 0.00  20.8 7.34  22.7 7.55  20.2 7.49  18.3 7.48  17.4 7.39  18.7 7.44
1069 26.00 5568.867 3.635 -2.817  28.8 7.68   0.0 0.00   0.0 0.00   0.0 0.00   6.4 7.54   8.1 7.65  10.3 7.80   6.2 7.49   7.9 7.61
1070 26.00 5577.031 5.033 -1.446  20.8 7.57   0.0 0.00   0.0 0.00  16.2 7.69   7.6 7.49   9.4 7.58   0.0 0.00  11.2 7.63   7.7 7.48
1073 26.00 5608.974 4.209 -2.287  23.7 7.64  16.7 7.70  15.6 7.63  14.8 7.72  10.0 7.73   9.8 7.71  10.0 7.76  10.2 7.70  10.0 7.70
1075 26.00 5619.587 4.386 -1.409   0.0 0.00  33.4 7.33  27.9 7.20  26.3 7.28  18.9 7.29  21.6 7.36  19.8 7.35  20.7 7.30  21.6 7.34
1076 26.00 5636.696 3.640 -2.495   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  12.3 7.51  11.8 7.54   9.0 7.33   9.1 7.35
1079 26.00 5650.704 5.085 -0.672   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  33.9 7.46  30.2 7.43   0.0 0.00   0.0 0.00
1080 26.00 5651.470 4.473 -1.747   0.0 0.00  23.0 7.57  14.2 7.30  28.8 7.74  11.9 7.50  11.5 7.48  10.4 7.47  11.4 7.44  11.4 7.46
1081 26.00 5652.320 4.260 -1.731  32.4 7.29  31.2 7.50  33.3 7.49  33.4 7.60  20.3 7.54  21.3 7.56  21.4 7.60  22.9 7.56  24.8 7.61
1085 26.00 5680.241 4.186 -2.306   0.0 0.00  16.3 7.68  15.6 7.62  16.7 7.77   7.5 7.59  10.9 7.76  11.1 7.80  11.4 7.74  13.7 7.84
1090 26.00 5760.345 3.642 -2.438   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.5 7.53  14.3 7.52  10.9 7.44  12.9 7.43  15.1 7.52
1092 26.00 5793.913 4.220 -1.578   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  27.1 7.48  31.4 7.55  24.3 7.47  27.2 7.45  26.3 7.45
1093 26.00 5814.805 4.283 -1.797   0.0 0.00  32.4 7.59  29.4 7.50  27.0 7.58  12.4 7.39  18.1 7.56  17.0 7.57  19.3 7.56  20.9 7.61
1094 26.00 5827.875 3.283 -3.165  26.8 7.61  12.5 7.54  10.5 7.42  11.9 7.62   6.9 7.60   7.3 7.62   7.7 7.69   7.9 7.61   9.0 7.69
1095 26.00 5835.098 4.256 -2.113   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  13.2 7.67   0.0 0.00
1096 26.00 5837.700 4.294 -2.255   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.7 7.70   0.0 0.00   0.0 0.00   0.0 0.00
1097 26.00 5845.266 5.033 -1.673   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.2 7.75   0.0 0.00   0.0 0.00   0.0 0.00   8.8 7.76
1098 26.00 5849.682 3.695 -2.885   8.9 7.24   8.0 7.46   9.4 7.49   0.0 0.00   5.6 7.60   0.0 0.00   7.1 7.74   0.0 0.00   5.1 7.53
1099 26.00 5852.217 4.548 -1.127   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  33.3 7.42  31.1 7.39  32.3 7.44  33.8 7.40  34.9 7.43
1101 26.00 5856.083 4.294 -1.513   0.0 0.00   0.0 0.00  32.1 7.27  32.6 7.39  25.1 7.44  24.5 7.43  24.3 7.46  26.9 7.44  28.5 7.49
1102 26.00 5858.779 4.220 -2.156  17.8 7.36  14.8 7.51   0.0 0.00   0.0 0.00   8.7 7.53   7.2 7.45   0.0 0.00   8.3 7.47   8.2 7.48
1104 26.00 5861.107 4.283 -2.327  13.9 7.48   0.0 0.00   0.0 0.00   0.0 0.00   7.5 7.70   0.0 0.00   6.4 7.66   6.1 7.57   8.0 7.70
1105 26.00 5880.029 4.558 -1.877   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.0 7.46  10.3 7.63   0.0 0.00   7.3 7.44   5.4 7.32
1106 26.00 5881.279 4.607 -1.741  19.4 7.38   0.0 0.00   0.0 0.00   0.0 0.00   8.6 7.46  10.3 7.53   6.9 7.39   9.7 7.48   9.0 7.45
1107 26.00 5902.485 4.593 -1.783  27.5 7.58   0.0 0.00   0.0 0.00   0.0 0.00  10.1 7.56  10.7 7.58   9.7 7.57   9.6 7.50  11.5 7.59
1111 26.00 5929.667 4.548 -1.140   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.2 7.45  29.8 7.41  35.2 7.43   0.0 0.00
1120 26.00 6093.666 4.607 -1.297   0.0 0.00   0.0 0.00   0.0 0.00  32.5 7.46  21.1 7.41  18.9 7.36  22.2 7.47  22.5 7.41  24.2 7.46
1121 26.00 6094.364 4.652 -1.557  32.1 7.49  22.1 7.50  20.5 7.43  31.4 7.73  13.1 7.49  14.6 7.54  15.7 7.60  13.9 7.49  14.6 7.52
1122 26.00 6096.662 3.984 -1.758   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  29.0 7.47  27.7 7.45  25.0 7.44  27.0 7.40  29.3 7.46
1123 26.00 6105.152 4.548 -1.916  14.2 7.34  10.5 7.41  11.6 7.42   8.2 7.38   6.6 7.45   6.1 7.41   6.3 7.46   7.7 7.49   9.7 7.60
1125 26.00 6165.361 4.143 -1.434   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  32.9 7.39   0.0 0.00   0.0 0.00
1127 26.00 6187.987 3.943 -1.587   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  37.0 7.38  35.0 7.39   0.0 0.00   0.0 0.00
1130 26.00 6220.776 3.882 -2.322   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  12.2 7.53   0.0 0.00   0.0 0.00  13.6 7.54  12.7 7.52
1132 26.00 6226.730 3.883 -2.055   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  29.4 7.68  26.7 7.63  30.8 7.74  34.5 7.72  34.5 7.74
1135 26.00 6330.838 4.733 -1.152   0.0 0.00   0.0 0.00   0.0 0.00  34.6 7.45  20.8 7.36  24.6 7.44  22.7 7.43  27.1 7.46  27.8 7.48
1138 26.00 6392.538 2.279 -3.939  37.3 7.46  21.0 7.54  17.2 7.38  15.7 7.52   6.2 7.37   9.2 7.54   8.6 7.57  10.6 7.55  11.1 7.59
1139 26.00 6436.411 4.186 -2.337  21.8 7.58  15.7 7.66  10.4 7.43  14.1 7.69   8.5 7.64   7.7 7.60   7.1 7.60   6.8 7.51   6.3 7.49
1143 26.00 6591.325 4.593 -1.957  26.6 7.71  16.1 7.68  14.2 7.58  11.6 7.60  10.1 7.70  13.2 7.82  11.4 7.79   9.0 7.62   7.8 7.56
1144 26.00 6608.024 2.279 -3.952   0.0 0.00  11.5 7.25  10.8 7.17   9.3 7.28   7.4 7.45  11.6 7.64   7.6 7.51  11.7 7.60  12.9 7.66
1145 26.00 6627.540 4.548 -1.452   0.0 0.00   0.0 0.00  38.5 7.52  36.0 7.59  30.7 7.68  33.1 7.71  27.3 7.65  28.8 7.62  31.8 7.68
1146 26.00 6646.932 2.608 -3.931  28.7 7.66  19.6 7.81  12.6 7.55  13.3 7.74   6.2 7.65   0.0 0.00   0.0 0.00   8.3 7.72   0.0 0.00
1149 26.00 6703.568 2.759 -3.008   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  25.8 7.52  23.3 7.47  23.9 7.53  28.1 7.51  30.4 7.57
1150 26.00 6710.316 1.485 -4.813   0.0 0.00  19.6 7.57  19.6 7.50  24.9 7.81   7.1 7.54   8.6 7.62   9.0 7.71  10.7 7.66  11.3 7.71
1152 26.00 6725.353 4.103 -2.178  33.2 7.53  23.2 7.59  17.5 7.42  21.2 7.63  10.2 7.47  14.3 7.63  12.6 7.61  11.5 7.49  13.2 7.57
1153 26.00 6726.661 4.607 -1.003   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  39.4 7.41   0.0 0.00  39.6 7.44  39.9 7.38   0.0 0.00
1154 26.00 6732.070 4.584 -2.111   0.0 0.00   0.0 0.00   0.0 0.00  14.9 7.85   0.0 0.00   0.0 0.00  10.1 7.87   0.0 0.00   0.0 0.00
1155 26.00 6733.151 4.638 -1.403   0.0 0.00  30.4 7.47  26.7 7.37  23.3 7.41  18.2 7.45  21.1 7.52  18.3 7.49  19.9 7.46  22.1 7.53
1156 26.00 6745.090 4.580 -2.065  13.6 7.47  10.2 7.55   0.0 0.00   5.5 7.35   4.3 7.41   6.6 7.59   7.5 7.68   4.0 7.34   3.7 7.32
1157 26.00 6745.955 4.076 -2.632   9.9 7.38   9.7 7.61   6.7 7.41   7.0 7.55   5.1 7.59   6.0 7.66   0.0 0.00   0.0 0.00   5.1 7.57
1158 26.00 6746.953 2.608 -4.337   9.9 7.55   6.8 7.72   5.4 7.57   0.0 0.00   2.9 7.71   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1162 26.00 6806.847 2.727 -3.098   0.0 0.00   0.0 0.00  40.0 7.38  40.4 7.54  21.8 7.49  24.5 7.55  23.1 7.57  23.4 7.48  26.6 7.56
1166 26.00 6833.224 4.638 -1.988  19.3 7.62   0.0 0.00  14.4 7.66   9.3 7.56   8.4 7.67  11.5 7.81   0.0 0.00   9.3 7.69   7.7 7.62
1167 26.00 6839.831 2.559 -3.362   0.0 0.00  32.0 7.42  33.7 7.39  29.0 7.48  15.1 7.42  15.1 7.42  14.6 7.46  19.1 7.49  18.8 7.50
1170 26.00 6857.243 4.076 -2.053  41.0 7.49  27.7 7.52  25.1 7.44  22.8 7.51  13.7 7.46  14.0 7.47  15.7 7.56  14.7 7.45  16.4 7.52
1173 26.00 6862.492 4.558 -1.405   0.0 0.00   0.0 0.00  38.4 7.47  35.5 7.54  32.2 7.66  33.6 7.67  31.2 7.67   0.0 0.00  33.1 7.65
1174 26.00 6898.289 4.220 -2.108   0.0 0.00   0.0 0.00   0.0 0.00  17.6 7.58  10.8 7.53  15.3 7.69   0.0 0.00  16.0 7.68  14.2 7.64
1176 26.00 6960.338 4.593 -1.890   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  12.4 7.71   0.0 0.00  14.0 7.80  12.2 7.67  14.7 7.77
1177 26.00 6988.523 2.404 -3.442   0.0 0.00   0.0 0.00  36.2 7.34   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1178 26.00 6999.878 4.103 -1.351   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  38.2 7.27   0.0 0.00  40.9 7.35   0.0 0.00   0.0 0.00
1179 26.00 7000.618 4.143 -2.106  23.6 7.32   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  12.2 7.51  14.0 7.61  16.1 7.61  15.3 7.60
1180 26.00 7007.963 4.178 -1.830   0.0 0.00  35.0 7.51  23.3 7.27   0.0 0.00  25.6 7.62  22.4 7.55  21.4 7.57  26.9 7.61  29.1 7.66
1181 26.00 7010.333 4.580 -1.888   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  13.4 7.73   0.0 0.00   0.0 0.00   0.0 0.00
1183 26.00 7024.059 4.076 -1.934   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  12.7 7.26  14.9 7.35
1187 26.00 7069.533 2.559 -4.296   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.2 7.72   0.0 0.00
1188 26.00 7072.814 4.076 -2.722   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.1 7.63   0.0 0.00
1189 26.00 7083.395 4.913 -1.250   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  16.9 7.50   0.0 0.00   0.0 0.00  19.7 7.54  21.3 7.59
1190 26.00 7086.722 3.602 -2.507   0.0 0.00   0.0 0.00   0.0 0.00  39.4 7.77  11.9 7.41  12.1 7.41  14.8 7.55  11.8 7.36  13.4 7.44
1192 26.00 7107.460 4.186 -1.935   0.0 0.00  27.1 7.49  22.9 7.37  17.2 7.35  14.6 7.46  14.4 7.45  15.6 7.53  14.8 7.43  16.1 7.49
1194 26.00 7132.979 4.076 -1.595   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  32.7 7.41  32.3 7.40  30.0 7.40  33.5 7.39  34.6 7.42
1196 26.00 7151.470 2.484 -3.563   0.0 0.00  23.0 7.37  24.6 7.34   0.0 0.00   9.4 7.33  15.2 7.54  11.8 7.48  15.9 7.52  15.3 7.52
1199 26.00 7212.432 4.956 -0.992   0.0 0.00  42.1 7.51  39.0 7.44  38.2 7.52  26.2 7.49  26.3 7.49  24.5 7.49  27.4 7.48  28.5 7.51
1201 26.00 7219.678 4.076 -1.519   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  35.6 7.37  37.3 7.40  37.3 7.44  39.6 7.39  40.2 7.42
1202 26.00 7284.838 4.143 -1.578   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  30.4 7.45  34.2 7.44  31.9 7.42
1205 26.00 7396.504 4.988 -1.555  17.0 7.46   0.0 0.00   0.0 0.00   8.5 7.39   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1210 26.00 7454.001 4.186 -2.285  32.6 7.68  12.4 7.46  12.5 7.42   0.0 0.00   8.0 7.52   9.2 7.58   8.4 7.58  10.6 7.61  10.7 7.63
1211 26.00 7461.521 2.559 -3.458   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  16.1 7.47  18.6 7.56
1212 26.00 7463.412 5.064 -1.636  12.2 7.46   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1213 26.00 7484.297 5.085 -1.556  11.9 7.38   0.0 0.00   0.0 0.00   0.0 0.00   7.0 7.54   7.9 7.59   9.0 7.68   0.0 0.00   0.0 0.00
1216 26.00 7501.272 4.186 -2.830   0.0 0.00   8.8 7.84   6.0 7.64   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1218 26.00 7541.926 5.099 -1.475  16.9 7.48   0.0 0.00   0.0 0.00   8.0 7.38   8.9 7.58   9.9 7.62  10.8 7.69  11.8 7.67  11.4 7.67
1219 26.00 7551.102 5.085 -1.472  21.1 7.57  16.7 7.64  15.2 7.57  15.1 7.66  10.6 7.64  10.0 7.61   8.6 7.58  10.3 7.60   9.1 7.55
1226 26.00 7746.587 5.064 -1.233  35.4 7.56  22.6 7.52  18.5 7.40  21.9 7.57  14.2 7.52  15.2 7.55  11.6 7.45  14.7 7.50  16.3 7.56
1228 26.00 7751.137 4.991 -0.719   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  43.3 7.48  44.2 7.49  39.7 7.47  44.2 7.47  46.0 7.50
1229 26.00 7802.473 5.085 -1.333  23.3 7.47  17.3 7.51  16.5 7.46  13.7 7.47  13.0 7.59  14.3 7.63  12.5 7.60  13.5 7.58  15.4 7.65
1232 26.00 7844.555 4.835 -1.674   0.0 0.00  20.6 7.69  16.4 7.56  16.0 7.64   0.0 0.00   0.0 0.00  17.0 7.86   0.0 0.00   0.0 0.00
1233 26.00 7941.094 3.274 -2.464   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.4 7.49  28.4 7.44  25.7 7.44  32.7 7.47  35.4 7.53
1235 26.00 7955.755 5.033 -1.148  23.3 7.22   0.0 0.00   0.0 0.00   0.0 0.00  25.1 7.67  23.7 7.64   0.0 0.00  24.3 7.62  25.0 7.65
2002 26.01 5325.553 3.221 -3.210   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 204.9 7.61 202.1 7.63 201.4 7.56 204.8 7.66
2003 26.01 5425.257 3.199 -3.221 184.8 7.46 215.7 7.55 211.3 7.38   0.0 0.00 202.1 7.51 200.1 7.55 196.7 7.57 192.6 7.46 195.9 7.56
2004 26.01 5427.826 6.724 -1.487  27.1 7.50  33.2 7.52  31.1 7.45  38.0 7.58  35.8 7.51  35.6 7.52  36.2 7.53  38.2 7.53  39.3 7.57
2005 26.01 5991.376 3.153 -3.540 183.6 7.66 195.7 7.61 193.4 7.47 200.4 7.61 160.1 7.45 155.3 7.46 154.5 7.48 158.2 7.43 155.4 7.47
2006 26.01 6084.111 3.199 -3.791 134.9 7.53 147.7 7.56 144.5 7.44 132.3 7.46 140.8 7.61 132.4 7.58 128.8 7.58 137.7 7.57 136.0 7.61
2008 26.01 6149.258 3.889 -2.720 161.1 7.41 201.8 7.56 209.9 7.50 208.0 7.55 183.8 7.47 180.4 7.49 181.8 7.53 179.2 7.45 179.9 7.52
2009 26.01 6239.953 3.889 -3.423   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  98.1 7.57 104.7 7.65 100.4 7.63 116.5 7.68 107.4 7.67
2010 26.01 6247.557 3.892 -2.336 236.0 7.70   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 246.8 7.60 239.2 7.61
2012 26.01 6446.410 6.222 -1.938  31.3 7.58  38.5 7.61  31.7 7.46  36.0 7.56  38.4 7.58  37.1 7.58  38.9 7.60  41.0 7.59  39.0 7.60
2014 26.01 7479.693 3.892 -3.656  81.1 7.58  72.5 7.48  70.2 7.39  75.3 7.52  66.9 7.51  71.1 7.57  70.7 7.58  76.6 7.56  73.6 7.58
2015 26.01 7515.091 5.823 -2.292   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.4 7.32  26.3 7.39  26.0 7.38  31.7 7.44  32.2 7.48


==> anc/etables/197572_cnona.dat <==
197572-091002A 24455107.12  0.2000 -10.0 5536.5 1.671 +0.136 4.21  9.49    24.7 8.183 -0.071  48.9 8.159 -0.094  45.1 8.163 -0.091  41.7 8.164 -0.089  29.7 8.178 -0.076    96.6 8.582 -0.340  73.8 8.631 -0.291  46.7 8.695 -0.227    46.7 8.888 -0.055    75.1 6.541 -0.061 110.8 6.521 -0.081
197572-091003a 24455107.95  0.2504  -4.2 5348.8 1.435 +0.086 4.02  8.30    22.7 8.194 -0.071  44.7 8.168 -0.097  41.2 8.171 -0.094  38.2 8.175 -0.090  27.2 8.187 -0.077    75.2 8.530 -0.288  56.2 8.573 -0.246  34.3 8.627 -0.192    40.4 8.917 -0.051    83.7 6.519 -0.057 119.7 6.496 -0.080
197572-091003b 24455108.02  0.2544  -4.3 5330.5 1.316 +0.057 3.89  8.19    23.3 8.183 -0.076  45.4 8.153 -0.106  41.9 8.158 -0.100  38.9 8.162 -0.097  27.8 8.174 -0.084    76.2 8.527 -0.296  57.1 8.568 -0.255  35.0 8.623 -0.199    37.6 8.859 -0.052    83.6 6.519 -0.058 118.6 6.496 -0.081
197572-091003c 24455108.11  0.2602  -3.5 5508.6 1.724 +0.178 3.95  7.99    23.3 8.189 -0.067  45.9 8.164 -0.091  42.3 8.168 -0.086  39.2 8.171 -0.084  27.9 8.183 -0.072    75.6 8.444 -0.298  56.4 8.486 -0.256  34.3 8.544 -0.197    33.9 8.745 -0.048    84.3 6.612 -0.062 119.6 6.587 -0.087
197572-091004A 24455108.99  0.3140  +0.6 5058.7 0.806 -0.065 3.69  7.32    22.5 8.210 -0.086  43.0 8.177 -0.117  39.9 8.184 -0.112  37.0 8.186 -0.109  26.7 8.201 -0.093    58.3 8.485 -0.258  42.8 8.521 -0.223  25.4 8.568 -0.175    28.4 8.819 -0.050    91.8 6.465 -0.039 126.3 6.439 -0.066
197572-091004B 24455109.09  0.3201  +1.4 5167.4 1.194 +0.049 3.78  7.18    22.4 8.248 -0.075  43.1 8.220 -0.102  39.9 8.225 -0.098  37.0 8.228 -0.094  26.7 8.242 -0.081    60.6 8.512 -0.253  44.6 8.548 -0.217  26.5 8.593 -0.171    27.8 8.816 -0.044    92.5 6.502 -0.050 127.7 6.477 -0.076
197572-091004C 24455109.17  0.3250  +2.2 5243.1 1.330 +0.090 3.76  7.02    22.2 8.232 -0.073  42.9 8.203 -0.100  39.7 8.209 -0.095  36.8 8.211 -0.093  26.5 8.226 -0.079    62.0 8.488 -0.257  45.6 8.524 -0.220  27.2 8.571 -0.174    27.7 8.779 -0.044    91.8 6.538 -0.055 126.6 6.512 -0.081
197572-091005A 24455110.00  0.3754  +6.7 5264.6 1.541 +0.144 3.80  6.83    21.9 8.280 -0.064  42.4 8.256 -0.088  39.2 8.261 -0.084  36.4 8.264 -0.081  26.1 8.274 -0.069    55.7 8.456 -0.236  40.5 8.489 -0.203  23.6 8.532 -0.158    24.2 8.746 -0.038    98.2 6.591 -0.058 133.5 6.562 -0.087
197572-091005B 24455110.09  0.3808  +7.0 5254.2 1.559 +0.138 3.87  6.84    22.1 8.300 -0.062  42.6 8.275 -0.086  39.4 8.279 -0.082  36.6 8.283 -0.079  26.3 8.292 -0.069    52.2 8.426 -0.227  37.6 8.458 -0.194  21.6 8.499 -0.152    28.2 8.842 -0.039    99.9 6.591 -0.057 135.7 6.562 -0.086


==> anc/etables/197572_feabw.dat <==
#no. ecode  lambda   chi   loggf   091002A    091003a    091003b    091003c    091004A    091004B    091004C    091005A    091005B
0108 26.00 5491.840 4.190 -2.139  19.5 7.48  24.2 7.45  23.7 7.43  26.4 7.61  27.0 7.30  27.6 7.39  27.8 7.44  31.3 7.52   0.0 0.00
0120 26.00 6120.244 0.910 -5.906  17.3 7.79  20.7 7.61  22.9 7.64  23.2 7.88  31.0 7.39  36.2 7.63  35.9 7.73   0.0 0.00   0.0 0.00
0145 26.00 6699.162 4.590 -2.081   0.0 0.00  29.7 7.84  21.9 7.69   0.0 0.00  27.1 7.62  24.7 7.64  28.8 7.76  24.2 7.68  27.4 7.74
0146 26.00 6739.520 1.557 -4.790  29.0 7.56  36.3 7.44  32.5 7.36  30.5 7.55   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0149 26.00 6793.252 4.080 -2.366   0.0 0.00  24.4 7.50  24.4 7.49  23.5 7.60  35.2 7.48  34.4 7.54  33.3 7.58  33.3 7.59  38.0 7.65
0152 26.00 6837.016 4.590 -1.750  40.3 7.79   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0155 26.00 6971.933 3.020 -3.344  34.1 7.70   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0163 26.00 8204.098 0.915 -6.052  17.6 7.81  24.1 7.70  25.0 7.69   0.0 0.00  35.8 7.46  47.5 7.77  40.6 7.79   0.0 0.00   0.0 0.00
0206 26.01 5414.073 3.221 -3.568 151.3 7.56 162.0 7.63 157.9 7.58 154.5 7.67 149.8 7.39 148.3 7.50 150.7 7.57 151.0 7.66 152.3 7.66
0207 26.01 5525.125 3.267 -4.007 108.5 7.57 111.8 7.55 107.5 7.50 111.7 7.63 110.8 7.43 110.2 7.53 114.8 7.58 114.3 7.64 110.6 7.62
0208 26.01 6432.680 2.891 -3.579 182.1 7.42 177.2 7.35 178.9 7.35 178.3 7.49 175.8 7.20 172.6 7.31 175.6 7.39 169.1 7.41 170.0 7.41
0209 26.01 6516.080 2.891 -3.302 246.4 7.69 249.2 7.71   0.0 0.00   0.0 0.00 241.3 7.55 238.5 7.65 240.4 7.72 219.1 7.61 220.5 7.60
0210 26.01 7222.394 3.889 -3.175 132.0 7.57 124.3 7.48 130.3 7.51 138.0 7.70 132.4 7.44 126.0 7.51 139.3 7.66 129.8 7.66 136.5 7.72
0211 26.01 7224.487 3.889 -3.196 165.4 7.86 147.3 7.70 148.8 7.70 153.6 7.85 134.1 7.47 140.3 7.66 152.8 7.80 130.8 7.69 132.1 7.70
0212 26.01 7515.831 3.903 -3.432 112.9 7.66 109.4 7.61 108.1 7.56 105.1 7.66 100.6 7.39 100.8 7.53 103.3 7.58  97.1 7.61  94.5 7.59
0213 26.01 7711.723 3.903 -2.577 215.1 7.63 190.5 7.43 195.7 7.46 198.6 7.60 192.2 7.37 192.0 7.49 186.5 7.47 193.4 7.61 192.7 7.60
1010 26.00 4631.486 4.548 -1.859  16.7 7.51  27.4 7.64  18.2 7.43  21.4 7.62  21.6 7.35  21.3 7.40  24.3 7.52  24.3 7.53  22.8 7.49
1016 26.00 4780.811 3.251 -3.205  26.7 7.80  26.7 7.64  24.0 7.58   0.0 0.00   0.0 0.00   0.0 0.00  26.0 7.53   0.0 0.00   0.0 0.00
1045 26.00 5385.579 3.695 -3.008   0.0 0.00  17.6 7.66   0.0 0.00  13.4 7.66  11.0 7.21  12.9 7.36  14.9 7.49  20.4 7.66  17.9 7.58
1066 26.00 5552.691 4.956 -1.704   0.0 0.00  14.3 7.54  14.7 7.54  14.4 7.63  16.0 7.43  17.9 7.54  16.4 7.54  18.0 7.59  21.4 7.67
1067 26.00 5559.638 4.988 -1.614   0.0 0.00  13.7 7.46   0.0 0.00   0.0 0.00  10.0 7.16  13.6 7.36  16.0 7.47  21.3 7.62  16.6 7.49
1069 26.00 5568.867 3.635 -2.817  19.8 7.61  26.8 7.60  21.0 7.47  22.1 7.64  23.5 7.30  26.2 7.44  24.2 7.46  30.9 7.60  30.7 7.58
1070 26.00 5577.031 5.033 -1.446  24.9 7.73  21.0 7.54  18.6 7.48  17.3 7.54  20.1 7.37  25.9 7.55   0.0 0.00  23.3 7.54  27.8 7.62
1072 26.00 5595.075 5.064 -1.633   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.1 7.75   0.0 0.00
1073 26.00 5608.974 4.209 -2.287  26.5 7.79  29.5 7.71  30.2 7.71  30.0 7.83  32.8 7.57   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1080 26.00 5651.470 4.473 -1.747   0.0 0.00  30.7 7.46   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1087 26.00 5732.275 4.991 -1.400   0.0 0.00  26.4 7.56  20.0 7.42  20.6 7.53  27.4 7.42  28.4 7.50  27.5 7.52  29.7 7.57  29.4 7.55
1094 26.00 5827.875 3.283 -3.165  24.8 7.69  32.1 7.65  31.7 7.64  31.8 7.79   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1095 26.00 5835.098 4.256 -2.113   0.0 0.00   0.0 0.00  34.4 7.64   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1096 26.00 5837.700 4.294 -2.255   0.0 0.00  21.1 7.59  17.8 7.50  20.2 7.68  23.0 7.43  22.8 7.50  23.1 7.56  24.1 7.59  25.2 7.60
1097 26.00 5845.266 5.033 -1.673   0.0 0.00  16.4 7.64  16.5 7.63  18.0 7.77  20.0 7.58  20.2 7.64  17.2 7.60  19.1 7.66  19.3 7.66
1098 26.00 5849.682 3.695 -2.885  15.2 7.59  22.2 7.62  19.8 7.55  18.2 7.65  21.5 7.37  19.9 7.42  19.3 7.47  24.2 7.59  23.8 7.57
1102 26.00 5858.779 4.220 -2.156  20.1 7.52  25.9 7.51  27.4 7.53  24.8 7.60  27.4 7.34  32.0 7.49  33.4 7.57   0.0 0.00  32.7 7.56
1104 26.00 5861.107 4.283 -2.327  10.9 7.46  17.7 7.56  16.2 7.51  14.0 7.56  18.3 7.38  20.7 7.51  20.3 7.55  20.6 7.57  27.7 7.71
1105 26.00 5880.029 4.558 -1.877  11.8 7.32   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1106 26.00 5881.279 4.607 -1.741  16.7 7.40  26.3 7.50  26.0 7.49  26.7 7.61  30.2 7.40  34.5 7.53  31.1 7.52  30.4 7.52   0.0 0.00
1107 26.00 5902.485 4.593 -1.783  25.1 7.62  33.9 7.66  33.1 7.64  33.8 7.76  32.6 7.46  34.9 7.56  32.9 7.58   0.0 0.00   0.0 0.00
1113 26.00 5969.559 4.283 -2.732   0.0 0.00   0.0 0.00   6.3 7.48   6.4 7.60   9.5 7.47  14.9 7.75  16.7 7.86  16.2 7.86  16.8 7.86
1121 26.00 6094.364 4.652 -1.557  31.1 7.55   0.0 0.00  34.7 7.49   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1123 26.00 6105.152 4.548 -1.916  17.2 7.52  16.1 7.37  17.9 7.41  15.3 7.45  17.5 7.22  19.2 7.33  18.2 7.36  24.0 7.50  22.3 7.46
1126 26.00 6187.398 2.832 -4.094   0.0 0.00   9.5 7.50  13.3 7.64  13.6 7.82  13.9 7.39  12.2 7.44  17.0 7.67  19.2 7.74  15.7 7.64
1138 26.00 6392.538 2.279 -3.939  35.8 7.59   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1139 26.00 6436.411 4.186 -2.337  19.8 7.63  26.7 7.64  23.3 7.57  23.2 7.69  24.3 7.39  25.5 7.49  30.0 7.63  29.6 7.63  31.1 7.65
1143 26.00 6591.325 4.593 -1.957   0.0 0.00  36.6 7.83   0.0 0.00  34.6 7.91   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1146 26.00 6646.932 2.608 -3.931   0.0 0.00  38.7 7.75  37.0 7.72   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1147 26.00 6667.417 2.453 -4.315   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  37.5 7.64   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1151 26.00 6712.441 4.988 -2.071   0.0 0.00   0.0 0.00  10.3 7.73   9.0 7.76   0.0 0.00  13.1 7.74  10.4 7.68  13.2 7.80  10.7 7.69
1152 26.00 6725.353 4.103 -2.178  32.1 7.61  34.4 7.51  35.3 7.52  39.2 7.70   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1156 26.00 6745.090 4.580 -2.065  16.1 7.64  12.6 7.40  12.6 7.40  11.8 7.48  17.9 7.39  16.3 7.41  19.1 7.53  18.5 7.53  19.6 7.54
1157 26.00 6745.955 4.076 -2.632  11.2 7.53  11.5 7.41   0.0 0.00  10.1 7.46  13.1 7.25  12.6 7.31  14.3 7.43  12.3 7.37  13.5 7.40
1158 26.00 6746.953 2.608 -4.337   0.0 0.00  12.9 7.62  11.9 7.56  13.5 7.80  17.8 7.46  17.4 7.56  16.4 7.62  22.0 7.77  23.5 7.79
1159 26.00 6783.264 2.559 -4.550   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  13.8 7.50  13.0 7.58   0.0 0.00  16.6 7.80  14.5 7.72
1161 26.00 6801.864 1.608 -5.779   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  13.4 7.62  12.9 7.74   0.0 0.00   0.0 0.00   0.0 0.00
1164 26.00 6824.825 4.988 -2.125   0.0 0.00   7.3 7.63   8.6 7.70   9.2 7.83  10.7 7.64  12.4 7.77  12.7 7.82  10.3 7.73  12.8 7.83
1166 26.00 6833.224 4.638 -1.988  21.5 7.76  20.0 7.60  24.1 7.69  21.9 7.75  23.7 7.51  24.7 7.59  23.9 7.62  27.1 7.69  26.5 7.67
1170 26.00 6857.243 4.076 -2.053  37.7 7.54   0.0 0.00  40.5 7.43   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1171 26.00 6859.477 2.845 -4.644   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.0 7.45   4.2 7.48   0.0 0.00   5.6 7.70   6.0 7.72
1174 26.00 6898.289 4.220 -2.108  36.4 7.72  40.5 7.64  39.1 7.62  36.4 7.70   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1176 26.00 6960.338 4.593 -1.890  33.4 7.83  26.2 7.58  26.0 7.58  24.0 7.64  28.0 7.44  32.9 7.58  29.5 7.58  33.8 7.66   0.0 0.00
1179 26.00 7000.618 4.143 -2.106  41.4 7.70   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1181 26.00 7010.333 4.580 -1.888  20.1 7.56  31.2 7.66  32.4 7.67   0.0 0.00  37.2 7.57  39.6 7.67   0.0 0.00   0.0 0.00   0.0 0.00
1186 26.00 7057.950 3.654 -3.420   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  16.5 7.75   0.0 0.00   0.0 0.00   0.0 0.00
1187 26.00 7069.533 2.559 -4.296   0.0 0.00  11.9 7.47  11.9 7.45   0.0 0.00  17.1 7.33  15.5 7.39  13.8 7.42  20.4 7.62  20.6 7.62
1188 26.00 7072.814 4.076 -2.722  13.0 7.68  18.9 7.71  15.4 7.61  22.0 7.90  24.1 7.62  26.8 7.75  30.7 7.87   0.0 0.00   0.0 0.00
1189 26.00 7083.395 4.913 -1.250   0.0 0.00  40.7 7.50  41.0 7.50  38.7 7.57  41.0 7.34   0.0 0.00  42.2 7.46   0.0 0.00   0.0 0.00
1192 26.00 7107.460 4.186 -1.935  40.1 7.55   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1193 26.00 7114.549 2.692 -3.936  22.4 7.74  31.6 7.71  31.0 7.69  25.2 7.76  31.0 7.41  29.5 7.49  28.2 7.55  36.5 7.70  38.7 7.71
1200 26.00 7213.830 4.260 -2.269  15.4 7.48   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  36.4 7.69   0.0 0.00   0.0 0.00
1203 26.00 7348.498 4.143 -2.751   0.0 0.00   7.3 7.36   7.9 7.38   0.0 0.00  18.3 7.57  18.4 7.65   0.0 0.00   0.0 0.00   0.0 0.00
1205 26.00 7396.504 4.988 -1.555   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  28.8 7.58  36.1 7.74  31.8 7.68  34.0 7.71
1210 26.00 7454.001 4.186 -2.285  31.4 7.76  32.1 7.63  28.7 7.57  32.1 7.75  35.0 7.47  35.0 7.55  37.0 7.63   0.0 0.00  43.6 7.72
1212 26.00 7463.412 5.064 -1.636   0.0 0.00  13.4 7.47  10.2 7.34  11.7 7.50  14.5 7.35  13.7 7.38  14.1 7.43  18.0 7.55  13.6 7.41
1213 26.00 7484.297 5.085 -1.556   0.0 0.00   0.0 0.00  15.5 7.47   0.0 0.00  16.6 7.35  30.8 7.71  24.0 7.63   0.0 0.00   0.0 0.00
1216 26.00 7501.272 4.186 -2.830  14.9 7.94   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1218 26.00 7541.926 5.099 -1.475  22.3 7.68  19.8 7.52  20.8 7.54  18.1 7.57  19.3 7.36  21.7 7.47  20.3 7.48  23.7 7.56  20.5 7.48
1219 26.00 7551.102 5.085 -1.472  22.9 7.68  27.1 7.66  27.8 7.67  26.8 7.74  29.9 7.56  30.2 7.62  31.1 7.67  34.4 7.73  35.8 7.74
1225 26.00 7737.662 4.415 -2.702   0.0 0.00  10.2 7.72   8.4 7.63   6.2 7.61   9.2 7.48  10.2 7.60  11.3 7.70  11.1 7.70  10.2 7.65
1226 26.00 7746.587 5.064 -1.233  36.7 7.65  40.1 7.59  40.5 7.60  41.4 7.70   0.0 0.00  45.0 7.56   0.0 0.00   0.0 0.00   0.0 0.00
1229 26.00 7802.473 5.085 -1.333  26.4 7.60  31.7 7.59  30.8 7.57  32.3 7.69  31.2 7.43  32.3 7.50  31.3 7.53  35.6 7.60  36.8 7.61
1231 26.00 7813.652 5.099 -2.180   0.0 0.00   6.9 7.73   5.8 7.64   8.9 7.93   6.9 7.57   8.7 7.73   7.2 7.69   9.9 7.84   8.6 7.76
1232 26.00 7844.555 4.835 -1.674   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  29.7 7.53   0.0 0.00  38.7 7.72  39.2 7.72
1234 26.00 7954.939 2.990 -3.771  18.5 7.74   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1235 26.00 7955.755 5.033 -1.148  30.7 7.44   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
2002 26.01 5325.553 3.221 -3.210   0.0 0.00 205.3 7.73 201.1 7.69 196.9 7.78 197.9 7.58 194.3 7.65 194.7 7.71 200.6 7.85 192.6 7.74
2003 26.01 5425.257 3.199 -3.221 191.1 7.57 183.5 7.48 184.5 7.49 180.7 7.58 174.2 7.28 176.8 7.44 171.0 7.42 177.5 7.57 178.6 7.57
2004 26.01 5427.826 6.724 -1.487  34.9 7.61  32.8 7.59  34.4 7.59  32.9 7.62  29.5 7.47  30.4 7.56  30.3 7.57  28.0 7.58  26.6 7.56
2005 26.01 5991.376 3.153 -3.540 160.0 7.50 156.3 7.43 155.0 7.40 152.0 7.52 156.9 7.31 151.8 7.39 147.4 7.40 156.7 7.58 152.8 7.53
2006 26.01 6084.111 3.199 -3.791 166.8 7.84 158.8 7.75 154.9 7.70 157.3 7.85 155.0 7.58 150.4 7.68 156.3 7.78 152.8 7.83 154.6 7.84
2007 26.01 6141.033 3.230 -4.872   0.0 0.00  33.8 7.61   0.0 0.00   0.0 0.00  38.9 7.47  33.3 7.54  32.9 7.58  32.3 7.66  30.2 7.63
2008 26.01 6149.258 3.889 -2.720 171.1 7.52 166.0 7.47 169.1 7.49 167.6 7.59 155.2 7.28 161.5 7.46 156.2 7.45 155.3 7.52 157.1 7.53
2010 26.01 6247.557 3.892 -2.336 238.1 7.74 223.8 7.63 217.1 7.57 220.2 7.71 213.6 7.49 210.9 7.57 210.3 7.60 209.1 7.67 207.4 7.63
2012 26.01 6446.410 6.222 -1.938  44.0 7.76  42.1 7.74  42.3 7.71  44.8 7.81  43.1 7.69  40.7 7.74  41.7 7.76  47.3 7.90  38.7 7.79
2013 26.01 6456.383 3.903 -2.142   0.0 0.00   0.0 0.00 248.4 7.65 248.6 7.76 238.9 7.52 243.9 7.67 233.9 7.62 227.9 7.64 242.6 7.75
2014 26.01 7479.693 3.892 -3.656  91.2 7.69  95.2 7.70  94.7 7.66  91.9 7.76  88.4 7.49  94.6 7.68  92.4 7.69  94.5 7.80  92.3 7.78
2015 26.01 7515.091 5.823 -2.292   0.0 0.00  33.1 7.55  28.1 7.42  35.6 7.64  26.6 7.33  26.9 7.44  28.2 7.47  23.7 7.45  27.6 7.54


==> anc/etables/198726_cnona.dat <==
198726-091002A 24455106.96  0.5303  +9.9 5820.7 2.460 +0.040 4.48 10.03    25.6 8.301 -0.048  51.2 8.283 -0.065  47.1 8.286 -0.063  43.5 8.287 -0.061  30.8 8.296 -0.052    69.3 8.349 -0.263  50.0 8.390 -0.222  28.6 8.441 -0.171    32.9 8.750 -0.032    51.5 6.427 -0.062  82.5 6.414 -0.075
198726-091003A 24455107.96  0.7545 +16.8 5853.9 2.231 -0.028 5.19 12.46    27.1 8.227 -0.059  55.0 8.206 -0.080  50.5 8.210 -0.076  46.6 8.212 -0.074  32.8 8.224 -0.062    74.5 8.242 -0.287  53.3 8.286 -0.243  30.1 8.340 -0.189    33.3 8.656 -0.040    51.5 6.440 -0.064  84.1 6.429 -0.074
198726-091003B 24455108.03  0.7705 +16.6 5847.2 2.255 -0.056 5.36 12.64    29.5 8.287 -0.056  59.0 8.264 -0.078  54.3 8.268 -0.074  50.2 8.270 -0.072  35.5 8.281 -0.062    77.1 8.282 -0.284  55.2 8.325 -0.241  31.2 8.379 -0.187    36.1 8.715 -0.041    49.4 6.410 -0.063  81.6 6.400 -0.073
198726-091003C 24455108.12  0.7916 +15.0 5917.4 2.203 -0.026 4.90 12.67    27.4 8.196 -0.064  55.5 8.174 -0.086  51.0 8.178 -0.082  47.1 8.180 -0.080  33.1 8.190 -0.070    84.9 8.271 -0.319  61.9 8.319 -0.271  36.0 8.379 -0.211    32.0 8.579 -0.045    45.9 6.412 -0.068  75.6 6.400 -0.079
198726-091004A 24455108.95  0.9785 -17.5 6558.1 2.391 -0.093 4.71 11.59    38.8 8.179 -0.068  76.5 8.148 -0.098  70.6 8.153 -0.093  65.5 8.157 -0.089  46.6 8.172 -0.074   160.2 8.331 -0.485 129.6 8.418 -0.398  87.2 8.521 -0.295    94.6 8.771 -0.060    26.8 6.396 -0.063  47.2 6.388 -0.070
198726-091004B 24455109.00  0.9903 -17.6 6605.3 2.475 -0.048 4.38 11.50    39.2 8.194 -0.066  76.3 8.162 -0.097  70.6 8.169 -0.090  65.6 8.172 -0.087  47.0 8.187 -0.072   156.5 8.333 -0.490 127.4 8.422 -0.401  86.5 8.527 -0.296    91.3 8.744 -0.058    26.3 6.404 -0.063  46.3 6.397 -0.070
198726-091004C 24455109.10  0.0125 -18.3 6561.9 2.475 -0.040 4.61 11.25    38.1 8.196 -0.065  75.2 8.167 -0.095  69.4 8.172 -0.090  64.4 8.176 -0.086  45.9 8.191 -0.071   156.6 8.347 -0.477 126.3 8.432 -0.392  84.5 8.531 -0.293    90.5 8.773 -0.060    28.0 6.427 -0.065  49.0 6.419 -0.072
198726-091005A 24455109.98  0.2113  -7.5 6036.4 2.384 -0.020 4.32  8.92    32.5 8.303 -0.061  63.0 8.279 -0.086  58.2 8.283 -0.082  54.1 8.287 -0.079  38.9 8.298 -0.068   106.8 8.451 -0.364  81.1 8.506 -0.310  50.4 8.576 -0.239    53.9 8.834 -0.050    39.9 6.396 -0.070  66.1 6.384 -0.082
198726-091005B 24455110.10  0.2371  -6.8 6010.0 2.310 -0.017 4.33  8.65    29.8 8.242 -0.064  58.8 8.219 -0.088  54.2 8.223 -0.084  50.2 8.225 -0.082  35.8 8.238 -0.069    99.0 8.380 -0.357  74.5 8.433 -0.304  45.6 8.502 -0.235    50.0 8.787 -0.051    39.9 6.383 -0.072  66.1 6.372 -0.083


==> anc/etables/198726_feabw.dat <==
#no. ecode  lambda   chi   loggf   091002A    091003A    091003B    091003C    091004A    091004B    091004C    091005A    091005B
0102 26.00 4445.471 0.087 -5.411   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.2 7.30  12.4 7.66   8.6 7.47   0.0 0.00   0.0 0.00
0103 26.00 5225.525 0.110 -4.741   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  20.4 7.14  22.1 7.22  24.2 7.24   0.0 0.00   0.0 0.00
0105 26.00 5250.208 0.121 -4.859   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.1 7.17  18.1 7.22   0.0 0.00   0.0 0.00
0106 26.00 5326.140 3.570 -2.153   0.0 0.00   0.0 0.00   0.0 0.00  29.2 7.35   0.0 0.00   0.0 0.00   0.0 0.00  27.6 7.41   0.0 0.00
0107 26.00 5412.798 4.440 -1.727   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.3 7.64   0.0 0.00
0108 26.00 5491.840 4.190 -2.139  10.1 7.33  10.8 7.39   7.5 7.22   9.4 7.38   6.9 7.56   6.0 7.52   6.1 7.52   8.6 7.40   8.3 7.38
0109 26.00 5600.226 4.260 -1.429   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  32.2 7.63   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0110 26.00 5661.348 4.280 -1.790  20.0 7.38  18.8 7.38  18.8 7.37  16.9 7.37  11.0 7.49  13.7 7.61  11.9 7.54  16.7 7.43  18.2 7.46
0111 26.00 5696.102 4.550 -1.847   0.0 0.00  16.3 7.62  23.1 7.78   0.0 0.00   0.0 0.00   0.0 0.00   7.2 7.59  13.6 7.64  13.8 7.63
0113 26.00 5705.466 4.300 -1.433   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  16.7 7.34  15.6 7.33  16.4 7.35  33.3 7.44   0.0 0.00
0114 26.00 5778.455 2.590 -3.468  25.2 7.54  22.4 7.52  21.3 7.49  19.6 7.52   7.7 7.56   6.1 7.49   5.6 7.43  14.8 7.49  14.8 7.47
0115 26.00 5784.657 3.340 -2.615   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.1 7.52   0.0 0.00
0116 26.00 5855.091 4.607 -1.478  23.3 7.44  21.7 7.43  18.4 7.34  18.5 7.39   9.9 7.40  10.0 7.42   9.3 7.39  19.1 7.48  18.4 7.45
0118 26.00 5956.692 0.859 -4.537   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  13.7 7.37  15.8 7.48  18.3 7.52   0.0 0.00   0.0 0.00
0119 26.00 6082.708 2.223 -3.555   0.0 0.00   0.0 0.00   0.0 0.00  36.4 7.54  13.1 7.56  11.8 7.54  11.4 7.51  31.8 7.58  31.5 7.55
0120 26.00 6120.244 0.910 -5.906   0.0 0.00   0.0 0.00   5.8 7.66   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.6 7.75
0122 26.00 6151.617 2.176 -3.296   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  17.5 7.39  19.3 7.47  19.2 7.45   0.0 0.00   0.0 0.00
0124 26.00 6180.203 2.730 -2.615   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  30.2 7.45  25.0 7.39  31.8 7.49   0.0 0.00   0.0 0.00
0128 26.00 6240.645 2.220 -3.269   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.2 7.49  30.5 7.70  31.5 7.70   0.0 0.00   0.0 0.00
0130 26.00 6271.276 3.330 -2.751  35.3 7.68  29.2 7.61  25.0 7.53  22.4 7.54   7.3 7.44   8.7 7.54   8.1 7.50  20.9 7.60  24.6 7.66
0133 26.00 6311.500 2.832 -3.141   0.0 0.00   0.0 0.00   0.0 0.00  32.9 7.64   0.0 0.00  16.7 7.80   0.0 0.00  29.2 7.68   0.0 0.00
0137 26.00 6498.937 0.958 -4.632   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  11.3 7.43  10.1 7.42  12.0 7.47  34.8 7.47  38.7 7.50
0139 26.00 6574.225 0.990 -4.980   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.4 7.63   0.0 0.00   0.0 0.00  24.2 7.67  26.5 7.69
0140 26.00 6581.207 1.480 -4.751   0.0 0.00   0.0 0.00  22.6 7.66  23.7 7.77   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0142 26.00 6609.110 2.559 -2.616   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  39.3 7.42   0.0 0.00  39.3 7.44   0.0 0.00   0.0 0.00
0143 26.00 6625.021 1.010 -5.307  25.4 7.77  14.6 7.55  16.9 7.61  11.4 7.52   0.0 0.00   0.0 0.00   0.0 0.00   9.1 7.55   8.7 7.50
0144 26.00 6667.725 4.580 -2.125   0.0 0.00   0.0 0.00   9.8 7.64   0.0 0.00   0.0 0.00   0.0 0.00   3.4 7.54   0.0 0.00   0.0 0.00
0145 26.00 6699.162 4.590 -2.081   8.3 7.51   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0146 26.00 6739.520 1.557 -4.790  10.2 7.36   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.3 7.38   5.4 7.29
0148 26.00 6752.705 4.640 -1.186   0.0 0.00  36.9 7.39  39.3 7.42  36.4 7.43  17.9 7.39  19.2 7.44  18.2 7.41  31.7 7.43  33.5 7.45
0149 26.00 6793.252 4.080 -2.366  20.5 7.72   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0152 26.00 6837.016 4.590 -1.750  23.3 7.66  21.2 7.63  24.7 7.70  20.5 7.66  10.0 7.63  10.0 7.65   8.3 7.56  16.6 7.63  17.3 7.63
0155 26.00 6971.933 3.020 -3.344  12.8 7.45   0.0 0.00  10.7 7.39   0.0 0.00   0.0 0.00   7.4 7.77   8.0 7.78  16.0 7.74  14.9 7.69
0157 26.00 7112.168 2.990 -2.906  34.6 7.45   0.0 0.00  24.2 7.30  32.3 7.51   0.0 0.00   0.0 0.00   0.0 0.00  23.4 7.45  22.5 7.41
0158 26.00 7189.151 3.070 -2.658   0.0 0.00   0.0 0.00  42.1 7.40  34.8 7.37   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  38.6 7.51
0159 26.00 7401.688 4.190 -1.549   0.0 0.00   0.0 0.00   0.0 0.00  42.5 7.43   0.0 0.00  27.2 7.58  21.7 7.45  32.1 7.36  36.5 7.41
0160 26.00 7723.205 2.280 -3.469   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.5 7.76  37.7 7.55  34.5 7.48
0161 26.00 7912.864 0.859 -4.784   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  41.7 7.54  40.4 7.50
0162 26.00 8075.146 0.910 -4.970   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.5 7.67  34.5 7.64
0164 26.00 8293.514 3.300 -2.160   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.6 7.32   0.0 0.00   0.0 0.00
0165 26.00 8365.633 3.250 -2.023   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  33.3 7.27  39.7 7.40  38.0 7.35   0.0 0.00   0.0 0.00
0202 26.01 4620.521 2.828 -3.226   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 175.2 7.29 170.1 7.35 173.2 7.33 170.0 7.30 174.6 7.33
0205 26.01 5264.812 3.230 -3.108   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 152.6 7.27 151.0 7.33 157.5 7.36 147.1 7.28   0.0 0.00
0206 26.01 5414.073 3.221 -3.568 123.0 7.53 120.7 7.35 121.2 7.35 123.4 7.38 111.4 7.38 110.6 7.43 115.3 7.46 120.6 7.49 122.2 7.48
0207 26.01 5525.125 3.267 -4.007  93.9 7.67   0.0 0.00   0.0 0.00  96.7 7.59  65.0 7.45  68.6 7.51  65.6 7.49  72.2 7.50  72.3 7.48
0208 26.01 6432.680 2.891 -3.579 153.1 7.40 169.3 7.32 173.3 7.33 173.0 7.38 149.0 7.34 140.0 7.35 155.0 7.43 152.7 7.38 151.4 7.34
0209 26.01 6516.080 2.891 -3.302 211.7 7.59   0.0 0.00   0.0 0.00   0.0 0.00 189.9 7.38 185.2 7.44 183.8 7.38 186.0 7.38   0.0 0.00
0210 26.01 7222.394 3.889 -3.175 109.5 7.58   0.0 0.00   0.0 0.00   0.0 0.00  84.8 7.30  81.8 7.32  89.2 7.37  97.7 7.44  98.3 7.42
0211 26.01 7224.487 3.889 -3.196  91.0 7.45 115.7 7.50 113.1 7.47 118.8 7.52 116.0 7.56 119.9 7.65 116.7 7.61 112.0 7.57 109.7 7.53
0212 26.01 7515.831 3.903 -3.432  77.1 7.57  81.1 7.47  73.1 7.40  76.4 7.43  77.3 7.49  77.9 7.54  77.2 7.53  78.0 7.52  80.3 7.52
0213 26.01 7711.723 3.903 -2.577 178.4 7.50 191.8 7.38 188.6 7.34 191.3 7.41 177.8 7.40 168.9 7.41 186.2 7.51 184.2 7.51 183.4 7.49
1002 26.00 4432.566 3.573 -1.658   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.1 7.11  20.7 7.13   0.0 0.00   0.0 0.00   0.0 0.00
1004 26.00 4551.649 3.943 -1.893   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.2 7.26   8.9 7.27   0.0 0.00  18.4 7.32  19.1 7.33
1005 26.00 4574.215 3.211 -2.320   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.9 7.34   0.0 0.00   0.0 0.00
1010 26.00 4631.486 4.548 -1.859   0.0 0.00   0.0 0.00   6.6 7.24   0.0 0.00   7.2 7.62   6.6 7.60   4.9 7.45   7.5 7.41   9.9 7.52
1011 26.00 4635.846 2.845 -2.349   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  16.4 7.09  18.1 7.12   0.0 0.00   0.0 0.00
1012 26.00 4661.534 4.558 -1.101   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.3 7.43   0.0 0.00   0.0 0.00
1015 26.00 4779.443 3.415 -2.115   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.6 7.30  21.6 7.45   0.0 0.00   0.0 0.00
1016 26.00 4780.811 3.251 -3.205  13.3 7.67   9.4 7.54   6.4 7.36   9.6 7.60   0.0 0.00   0.0 0.00   5.6 7.77   9.4 7.68   0.0 0.00
1017 26.00 4785.957 4.143 -1.755   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  12.7 7.45   0.0 0.00   0.0 0.00
1019 26.00 4807.708 3.368 -1.947   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.1 7.23  21.9 7.26  21.9 7.25   0.0 0.00   0.0 0.00
1020 26.00 4808.147 3.251 -2.605   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.2 7.14   0.0 0.00  13.3 7.22
1021 26.00 4813.116 3.274 -2.688   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.9 7.57
1026 26.00 4961.915 3.634 -2.259   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  11.5 7.46  12.4 7.51  10.6 7.43   0.0 0.00   0.0 0.00
1031 26.00 5223.187 3.635 -2.231  29.9 7.43  19.7 7.25  23.3 7.32  15.9 7.20   8.8 7.30   9.3 7.34   9.7 7.36  20.2 7.39  22.9 7.44
1041 26.00 5321.109 4.434 -1.198   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  26.0 7.44  28.5 7.51  30.5 7.54   0.0 0.00   0.0 0.00
1044 26.00 5379.574 3.695 -1.447   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  29.9 7.14  32.0 7.20  31.0 7.17   0.0 0.00   0.0 0.00
1047 26.00 5395.215 4.446 -1.682  20.3 7.44  15.8 7.35  21.6 7.49  18.7 7.47   6.1 7.26   6.7 7.32   0.0 0.00  12.9 7.37  16.3 7.46
1049 26.00 5401.264 4.320 -1.666  27.7 7.47  17.9 7.28  18.2 7.28  17.7 7.31   9.1 7.32   9.2 7.35   9.6 7.36  19.4 7.43  21.4 7.46
1050 26.00 5406.770 4.371 -1.394  30.0 7.28   0.0 0.00   0.0 0.00  19.1 7.12  11.8 7.21  11.9 7.23  14.8 7.33  27.0 7.37  25.8 7.33
1051 26.00 5409.133 4.371 -0.934   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  28.0 7.16   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1052 26.00 5417.039 4.415 -1.347   0.0 0.00   0.0 0.00  30.1 7.29  30.9 7.35  16.6 7.36  16.2 7.37  16.5 7.37  26.5 7.35  27.0 7.35
1056 26.00 5441.354 4.312 -1.511   0.0 0.00   0.0 0.00  30.0 7.36  25.7 7.33  16.6 7.43  15.3 7.42  15.7 7.42  28.5 7.46  27.8 7.43
1058 26.00 5464.278 4.143 -1.545   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.5 7.49  21.4 7.47  24.5 7.53   0.0 0.00   0.0 0.00
1059 26.00 5470.092 4.446 -1.522  25.9 7.40  30.5 7.51  26.4 7.43  25.6 7.46   9.9 7.32  11.5 7.41  11.2 7.39  19.6 7.40  18.2 7.35
1063 26.00 5522.447 4.209 -1.373   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.8 7.36  21.9 7.36  24.0 7.40   0.0 0.00   0.0 0.00
1066 26.00 5552.691 4.956 -1.704   0.0 0.00   0.0 0.00   5.1 7.33   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.1 7.51   0.0 0.00
1067 26.00 5559.638 4.988 -1.614   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   3.9 7.46   0.0 0.00   0.0 0.00
1069 26.00 5568.867 3.635 -2.817  17.0 7.72   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.0 7.63  10.2 7.65   7.5 7.50
1070 26.00 5577.031 5.033 -1.446   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.9 7.48   9.6 7.51
1073 26.00 5608.974 4.209 -2.287  16.5 7.72  16.2 7.74  14.7 7.69  12.3 7.66   6.6 7.70   0.0 0.00   0.0 0.00  10.8 7.67  11.2 7.67
1074 26.00 5618.631 4.209 -1.233   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  27.7 7.31  26.9 7.32  26.6 7.31   0.0 0.00   0.0 0.00
1075 26.00 5619.587 4.386 -1.409   0.0 0.00  32.7 7.37  26.4 7.25  27.0 7.31  11.1 7.20  13.2 7.30  13.6 7.31  18.8 7.21  22.3 7.28
1076 26.00 5636.696 3.640 -2.495  24.5 7.58   0.0 0.00   0.0 0.00   0.0 0.00   5.6 7.35   0.0 0.00   9.8 7.62  11.2 7.37  11.8 7.38
1078 26.00 5650.020 5.099 -0.749   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.6 7.45  25.9 7.56  22.6 7.49   0.0 0.00   0.0 0.00
1079 26.00 5650.704 5.085 -0.672   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.7 7.41  23.0 7.41  25.4 7.46   0.0 0.00   0.0 0.00
1080 26.00 5651.470 4.473 -1.747  23.4 7.59  17.0 7.47  16.1 7.43  17.7 7.53   8.6 7.50  10.5 7.61   9.8 7.57   8.7 7.27  17.4 7.57
1081 26.00 5652.320 4.260 -1.731   0.0 0.00  26.1 7.46  27.0 7.46  26.6 7.51   8.6 7.30  13.8 7.54   8.9 7.33  29.1 7.63  22.5 7.49
1082 26.00 5653.889 4.386 -1.334   0.0 0.00   0.0 0.00  26.8 7.18  30.2 7.29  22.6 7.46  19.4 7.41  20.3 7.42   0.0 0.00   0.0 0.00
1085 26.00 5680.241 4.186 -2.306  19.8 7.79   0.0 0.00  15.3 7.70  18.3 7.82   4.7 7.54   6.4 7.70   6.3 7.69  11.7 7.70  13.2 7.74
1086 26.00 5731.762 4.256 -1.050   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  33.8 7.27   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1087 26.00 5732.275 4.991 -1.400   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.0 7.35   0.0 0.00
1090 26.00 5760.345 3.642 -2.438  28.4 7.59   0.0 0.00   0.0 0.00   0.0 0.00   8.1 7.46   8.4 7.50   7.9 7.46  15.3 7.45  17.9 7.51
1092 26.00 5793.913 4.220 -1.578   0.0 0.00   0.0 0.00  32.5 7.36  34.2 7.44  14.9 7.36  18.4 7.49  17.3 7.45  23.8 7.33  27.1 7.38
1093 26.00 5814.805 4.283 -1.797  31.1 7.60  25.1 7.52  24.8 7.50  24.1 7.54   9.8 7.44   9.8 7.46   0.0 0.00  20.0 7.53  18.6 7.48
1094 26.00 5827.875 3.283 -3.165  13.3 7.60   0.0 0.00   0.0 0.00   0.0 0.00   4.5 7.61   0.0 0.00   0.0 0.00   9.1 7.61   8.5 7.56
1095 26.00 5835.098 4.256 -2.113   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  11.6 7.54
1096 26.00 5837.700 4.294 -2.255   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.2 7.63  11.0 7.70
1097 26.00 5845.266 5.033 -1.673   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.0 7.71   6.5 7.55
1098 26.00 5849.682 3.695 -2.885   8.6 7.52   0.0 0.00   0.0 0.00   3.3 7.18   0.0 0.00   0.0 0.00   0.0 0.00   3.6 7.30   6.4 7.53
1099 26.00 5852.217 4.548 -1.127   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.0 7.35  18.5 7.31  20.1 7.34  33.6 7.36  33.4 7.34
1101 26.00 5856.083 4.294 -1.513   0.0 0.00  32.5 7.37  33.4 7.37  29.0 7.36  15.0 7.36  13.7 7.34  15.9 7.40  25.4 7.37  28.0 7.40
1102 26.00 5858.779 4.220 -2.156  13.9 7.51   0.0 0.00   0.0 0.00   0.0 0.00   6.6 7.57   0.0 0.00   0.0 0.00   7.5 7.37   8.1 7.39
1104 26.00 5861.107 4.283 -2.327   9.1 7.54   8.3 7.53   7.9 7.50  11.1 7.70   0.0 0.00   0.0 0.00   0.0 0.00   4.7 7.39   0.0 0.00
1105 26.00 5880.029 4.558 -1.877   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.3 7.44   7.2 7.37
1106 26.00 5881.279 4.607 -1.741  16.7 7.54  18.6 7.62  17.8 7.59  22.2 7.74   0.0 0.00   0.0 0.00   0.0 0.00   9.7 7.42   8.8 7.37
1107 26.00 5902.485 4.593 -1.783  14.6 7.51   9.0 7.31   9.0 7.30   6.8 7.23   0.0 0.00   0.0 0.00   0.0 0.00   9.6 7.45  12.0 7.54
1109 26.00 5916.249 2.453 -2.882   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  28.1 7.45  26.8 7.46  29.6 7.50   0.0 0.00   0.0 0.00
1110 26.00 5927.786 4.652 -0.987   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  29.2 7.46  27.8 7.46  30.7 7.50   0.0 0.00   0.0 0.00
1111 26.00 5929.667 4.548 -1.140   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  20.7 7.36  25.2 7.47  22.3 7.41  35.4 7.39   0.0 0.00
1120 26.00 6093.666 4.607 -1.297  30.4 7.38  35.0 7.47  28.0 7.36  27.6 7.40  11.9 7.30  13.6 7.38  12.6 7.34  24.0 7.40  25.7 7.42
1121 26.00 6094.364 4.652 -1.557  20.8 7.50  19.7 7.49  16.3 7.40  26.5 7.67   9.2 7.48  10.2 7.54   7.2 7.38  13.6 7.42  17.4 7.53
1122 26.00 6096.662 3.984 -1.758   0.0 0.00   0.0 0.00   0.0 0.00  31.0 7.33  16.6 7.38  16.6 7.41  16.0 7.38  27.6 7.36  31.1 7.40
1123 26.00 6105.152 4.548 -1.916   0.0 0.00   7.5 7.31  11.2 7.48   7.7 7.36   4.7 7.45   0.0 0.00   4.5 7.45   7.2 7.40   8.6 7.46
1124 26.00 6127.909 4.143 -1.352   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  28.2 7.37  29.3 7.41  30.6 7.43   0.0 0.00   0.0 0.00
1125 26.00 6165.361 4.143 -1.434   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.2 7.33  23.0 7.37  21.4 7.33  35.4 7.30   0.0 0.00
1126 26.00 6187.398 2.832 -4.094   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   2.9 7.56
1127 26.00 6187.987 3.943 -1.587   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.0 7.31  26.6 7.43  24.0 7.37  36.8 7.29   0.0 0.00
1130 26.00 6220.776 3.882 -2.322   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.0 7.40   7.5 7.52   6.2 7.42  13.0 7.46  13.5 7.46
1132 26.00 6226.730 3.883 -2.055  34.6 7.51  32.1 7.50  29.8 7.45  31.9 7.54  19.9 7.68  20.3 7.71  21.7 7.73  28.4 7.57  28.1 7.55
1135 26.00 6330.838 4.733 -1.152  36.4 7.43  31.2 7.38  28.0 7.32  28.5 7.37  13.9 7.32  15.0 7.37  19.7 7.49  25.4 7.38  29.3 7.44
1138 26.00 6392.538 2.279 -3.939  19.9 7.55  14.4 7.44  12.1 7.35  11.1 7.38   5.7 7.60   3.7 7.44   4.2 7.48  10.5 7.47  11.0 7.47
1139 26.00 6436.411 4.186 -2.337  17.4 7.73   9.4 7.47   6.2 7.28   7.8 7.43   0.0 0.00   0.0 0.00   0.0 0.00   5.8 7.37   9.5 7.58
1143 26.00 6591.325 4.593 -1.957   0.0 0.00  13.1 7.63  13.0 7.62  11.1 7.59   4.8 7.53   8.4 7.80   8.1 7.77   8.7 7.54  10.7 7.63
1144 26.00 6608.024 2.279 -3.952  17.5 7.50  16.4 7.50  13.9 7.42  10.7 7.37   0.0 0.00   0.0 0.00   0.0 0.00  10.3 7.46  13.4 7.56
1145 26.00 6627.540 4.548 -1.452  35.9 7.55  36.3 7.57  34.5 7.54  30.8 7.53  22.9 7.70  22.1 7.70  20.7 7.66  23.8 7.47  24.4 7.47
1146 26.00 6646.932 2.608 -3.931  14.7 7.71   0.0 0.00  12.7 7.67  11.5 7.70   0.0 0.00   0.0 0.00   0.0 0.00   6.9 7.57   0.0 0.00
1149 26.00 6703.568 2.759 -3.008   0.0 0.00   0.0 0.00  37.9 7.42  37.0 7.48  14.6 7.50  15.3 7.55  14.0 7.49  28.8 7.46  32.3 7.50
1150 26.00 6710.316 1.485 -4.813  18.6 7.59  23.2 7.74  15.5 7.54  16.1 7.64   0.0 0.00   0.0 0.00   0.0 0.00   8.4 7.47   9.3 7.49
1152 26.00 6725.353 4.103 -2.178  21.0 7.57  18.1 7.53  16.1 7.47  16.2 7.52   6.6 7.46   8.8 7.61   9.1 7.62  11.7 7.45  14.1 7.52
1153 26.00 6726.661 4.607 -1.003   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  25.8 7.35  27.1 7.40  27.1 7.39   0.0 0.00  38.8 7.32
1154 26.00 6732.070 4.584 -2.111   0.0 0.00   0.0 0.00  12.1 7.72   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1155 26.00 6733.151 4.638 -1.403  28.4 7.46  25.0 7.42  23.8 7.38  22.0 7.40  12.8 7.44  14.8 7.53  14.1 7.50  20.2 7.42  20.1 7.41
1156 26.00 6745.090 4.580 -2.065   0.0 0.00   0.0 0.00   6.6 7.40   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   3.4 7.21   5.1 7.38
1157 26.00 6745.955 4.076 -2.632   8.9 7.60   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.9 7.48   5.4 7.51
1158 26.00 6746.953 2.608 -4.337   0.0 0.00   0.0 0.00   3.9 7.54   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1162 26.00 6806.847 2.727 -3.098   0.0 0.00  38.0 7.48  32.6 7.39  36.4 7.52  11.4 7.44  12.2 7.50  14.0 7.55  20.7 7.35  27.9 7.47
1163 26.00 6810.257 4.607 -0.927   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.9 7.26  25.2 7.29  27.3 7.32   0.0 0.00   0.0 0.00
1166 26.00 6833.224 4.638 -1.988   0.0 0.00  10.6 7.59   6.1 7.34  12.0 7.69   0.0 0.00   0.0 0.00   5.6 7.66   6.6 7.48   8.6 7.59
1167 26.00 6839.831 2.559 -3.362  37.1 7.54  25.4 7.38  26.6 7.39  25.2 7.44   7.4 7.36   6.4 7.33  10.0 7.51  19.7 7.43  20.6 7.43
1168 26.00 6843.648 4.548 -0.764   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  38.1 7.26  36.1 7.26  38.1 7.27   0.0 0.00   0.0 0.00
1170 26.00 6857.243 4.076 -2.053  22.7 7.46  23.7 7.50  19.3 7.40  20.4 7.48   7.4 7.36   9.1 7.47   8.9 7.45  13.4 7.35  15.5 7.41
1172 26.00 6861.945 2.424 -3.787   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  11.9 7.47
1173 26.00 6862.492 4.558 -1.405  28.6 7.38  40.3 7.58  26.7 7.36  31.5 7.50  21.2 7.61  17.2 7.53  19.8 7.59  25.9 7.47  25.6 7.45
1174 26.00 6898.289 4.220 -2.108  13.8 7.41  14.0 7.44  14.6 7.46  13.3 7.46   0.0 0.00   0.0 0.00   0.0 0.00  14.1 7.56   9.5 7.37
1175 26.00 6916.678 4.154 -1.197   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  39.0 7.37  33.8 7.32   0.0 0.00   0.0 0.00   0.0 0.00
1176 26.00 6960.338 4.593 -1.890   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.9 7.52   9.6 7.50
1177 26.00 6988.523 2.404 -3.442   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.4 7.44   8.5 7.37   0.0 0.00   0.0 0.00
1178 26.00 6999.878 4.103 -1.351   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  25.9 7.27  23.6 7.24  27.2 7.30   0.0 0.00   0.0 0.00
1179 26.00 7000.618 4.143 -2.106  18.0 7.45  14.4 7.38   0.0 0.00  14.2 7.42   0.0 0.00   0.0 0.00   0.0 0.00  10.3 7.34  11.4 7.38
1180 26.00 7007.963 4.178 -1.830  31.8 7.49  20.6 7.30  19.7 7.27  15.7 7.22   0.0 0.00   0.0 0.00   0.0 0.00  24.7 7.51  27.2 7.55
1181 26.00 7010.333 4.580 -1.888  23.2 7.78   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  11.5 7.58   0.0 0.00
1182 26.00 7022.953 4.191 -1.061   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  41.9 7.30   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1185 26.00 7038.222 4.217 -1.115   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  35.8 7.29  32.9 7.27  40.7 7.37   0.0 0.00   0.0 0.00
1188 26.00 7072.814 4.076 -2.722   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.5 7.75   0.0 0.00
1189 26.00 7083.395 4.913 -1.250  32.7 7.62   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.4 7.58  23.6 7.57
1190 26.00 7086.722 3.602 -2.507  24.6 7.48  20.1 7.41   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  19.8 7.54  16.9 7.45
1192 26.00 7107.460 4.186 -1.935  27.6 7.53  21.1 7.42  19.1 7.37  20.9 7.46   8.5 7.39  12.1 7.58  13.0 7.60  18.4 7.48  18.7 7.47
1193 26.00 7114.549 2.692 -3.936   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.5 7.72   0.0 0.00
1194 26.00 7132.979 4.076 -1.595   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  19.6 7.35  20.6 7.40  21.5 7.40  37.0 7.39  34.8 7.34
1195 26.00 7142.503 4.956 -0.892   0.0 0.00   0.0 0.00  33.3 7.33   0.0 0.00  21.3 7.44  21.2 7.45  19.2 7.40  37.7 7.51   0.0 0.00
1196 26.00 7151.470 2.484 -3.563  24.0 7.43   0.0 0.00  20.0 7.37   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  17.6 7.49  16.4 7.44
1198 26.00 7179.993 1.485 -4.772  18.1 7.51   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1199 26.00 7212.432 4.956 -0.992  31.0 7.37  27.8 7.34  26.3 7.31  24.2 7.31   0.0 0.00  13.3 7.33   0.0 0.00  27.1 7.43  27.0 7.42
1200 26.00 7213.830 4.260 -2.269   0.0 0.00  11.2 7.53   9.5 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1201 26.00 7219.678 4.076 -1.519   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.9 7.34  20.7 7.32  23.6 7.37  40.2 7.35  42.9 7.37
1202 26.00 7284.838 4.143 -1.578   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  17.8 7.34  19.1 7.39  21.4 7.44   0.0 0.00  38.4 7.43
1204 26.00 7351.545 4.956 -0.699   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  36.8 7.54   0.0 0.00   0.0 0.00   0.0 0.00
1208 26.00 7440.952 4.913 -0.607   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  38.2 7.40  36.5 7.40  39.4 7.43   0.0 0.00   0.0 0.00
1210 26.00 7454.001 4.186 -2.285  23.4 7.78  11.4 7.47  12.7 7.51   0.0 0.00   5.4 7.53   9.8 7.82   6.9 7.65  12.4 7.63  11.4 7.58
1211 26.00 7461.521 2.559 -3.458  25.6 7.41   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  18.8 7.47  21.1 7.51
1212 26.00 7463.412 5.064 -1.636   7.7 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1213 26.00 7484.297 5.085 -1.556  13.5 7.64   8.5 7.46   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.5 7.49   4.8 7.28
1214 26.00 7491.649 4.301 -0.966   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  44.5 7.32  43.6 7.33   0.0 0.00   0.0 0.00   0.0 0.00
1218 26.00 7541.926 5.099 -1.475   0.0 0.00   0.0 0.00  11.6 7.52  12.7 7.61   0.0 0.00   0.0 0.00   0.0 0.00  11.6 7.62  12.2 7.63
1219 26.00 7551.102 5.085 -1.472  13.7 7.57  12.7 7.55  14.9 7.62  14.1 7.64   6.0 7.53   7.4 7.64   7.0 7.61  10.6 7.57  10.3 7.54
1224 26.00 7710.360 4.220 -1.062   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  45.8 7.38   0.0 0.00   0.0 0.00   0.0 0.00
1226 26.00 7746.587 5.064 -1.233  22.3 7.53  15.5 7.38  21.2 7.52  17.4 7.47   8.8 7.44  10.9 7.56  11.3 7.57  16.6 7.51  17.4 7.52
1228 26.00 7751.137 4.991 -0.719   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  29.0 7.43  26.6 7.41  29.0 7.44  44.5 7.43  45.3 7.43
1229 26.00 7802.473 5.085 -1.333  22.3 7.65  15.4 7.50  13.8 7.44  14.7 7.51   6.1 7.39   9.0 7.58   9.0 7.58  15.4 7.59  12.5 7.49
1230 26.00 7807.952 4.991 -0.497   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  38.7 7.36  41.0 7.41   0.0 0.00   0.0 0.00   0.0 0.00
1232 26.00 7844.555 4.835 -1.674  17.9 7.64   0.0 0.00  12.3 7.49  14.8 7.62   0.0 0.00   8.0 7.66   0.0 0.00  15.4 7.70  13.8 7.64
1233 26.00 7941.094 3.274 -2.464   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  18.0 7.46  18.2 7.49  16.3 7.42  33.1 7.41  35.4 7.43
1234 26.00 7954.939 2.990 -3.771   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.8 7.63   0.0 0.00
1235 26.00 7955.755 5.033 -1.148   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.8 7.57  12.8 7.52  18.6 7.68  22.1 7.53  21.9 7.51
2002 26.01 5325.553 3.221 -3.210 174.8 7.63 208.4 7.66 206.1 7.61 201.9 7.66 167.9 7.49 159.7 7.50 164.1 7.51 170.3 7.58 169.1 7.55
2003 26.01 5425.257 3.199 -3.221 161.7 7.49 179.1 7.41 171.8 7.34 174.0 7.41 156.1 7.37 154.6 7.44 158.4 7.44 158.0 7.45 156.1 7.41
2004 26.01 5427.826 6.724 -1.487  28.6 7.65  25.1 7.47  26.2 7.50  29.1 7.52  30.8 7.40  27.7 7.36  31.1 7.44  25.6 7.48  27.8 7.51
2005 26.01 5991.376 3.153 -3.540 140.8 7.55 151.1 7.44 147.0 7.40 148.0 7.44 126.3 7.38 120.3 7.40 124.2 7.41 124.6 7.39 125.4 7.37
2006 26.01 6084.111 3.199 -3.791 107.8 7.57 128.2 7.57 118.8 7.50 116.3 7.50 100.7 7.48 101.9 7.54 103.9 7.54 108.8 7.55 105.5 7.50
2007 26.01 6141.033 3.230 -4.872   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  12.4 7.41   0.0 0.00
2008 26.01 6149.258 3.889 -2.720 144.5 7.47 178.2 7.52 157.5 7.36 161.1 7.42 145.2 7.36 142.1 7.40 145.5 7.41 141.6 7.41 143.6 7.40
2009 26.01 6239.953 3.889 -3.423   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  81.3 7.55  79.8 7.58  82.0 7.59  85.6 7.62  86.1 7.61
2010 26.01 6247.557 3.892 -2.336 200.0 7.56 221.7 7.46 237.5 7.55 219.0 7.49 217.2 7.56 209.1 7.61 214.3 7.60 201.4 7.55 200.4 7.51
2012 26.01 6446.410 6.222 -1.938  23.3 7.55  29.6 7.57  27.4 7.54  27.8 7.51  30.5 7.45  32.0 7.50  27.9 7.44  30.5 7.60  28.8 7.55
2013 26.01 6456.383 3.903 -2.142   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 240.9 7.70 243.3 7.70
2014 26.01 7479.693 3.892 -3.656  59.7 7.61  60.0 7.50  65.1 7.55  57.5 7.47  48.5 7.42  48.2 7.46  53.4 7.51  60.4 7.57  59.9 7.54
2015 26.01 7515.091 5.823 -2.292  16.8 7.37   0.0 0.00   0.0 0.00   0.0 0.00  19.5 7.24  25.8 7.40  22.8 7.35  20.2 7.37  24.4 7.45


==> anc/etables/201078_cnona.dat <==
201078-091003A 24455107.97  0.8203  +2.6 6244.8 2.428 -0.022 4.13 10.14    35.7 8.286 -0.065  68.5 8.257 -0.094  63.4 8.261 -0.090  59.0 8.265 -0.087  42.6 8.279 -0.073   123.3 8.418 -0.413  96.0 8.484 -0.348  61.3 8.561 -0.270    69.3 8.851 -0.057    40.6 6.513 -0.068  66.5 6.498 -0.082
201078-091003B 24455108.04  0.8496  +1.0 6340.6 2.581 -0.009 4.34 10.45    35.6 8.285 -0.060  69.3 8.259 -0.087  64.0 8.263 -0.082  59.4 8.266 -0.079  42.6 8.279 -0.066   128.8 8.422 -0.409 100.5 8.489 -0.342  64.1 8.567 -0.264    71.5 8.845 -0.053    41.6 6.560 -0.068  68.4 6.548 -0.080
201078-091003C 24455108.13  0.8865  -0.5 6448.1 2.818 +0.096 4.19 10.71    38.8 8.359 -0.053  74.0 8.334 -0.078  68.5 8.338 -0.073  63.8 8.341 -0.070  46.2 8.352 -0.059   133.4 8.469 -0.409 105.2 8.540 -0.338  68.3 8.623 -0.255    73.0 8.839 -0.047    40.3 6.585 -0.067  66.4 6.573 -0.080
201078-091003D 24455108.19  0.9111  -2.0 6501.6 2.923 +0.138 4.45 11.05    44.3 8.441 -0.050  82.8 8.416 -0.075  76.9 8.420 -0.071  71.8 8.423 -0.068  52.5 8.435 -0.056   133.4 8.447 -0.397 104.6 8.518 -0.327  67.0 8.599 -0.246    79.7 8.876 -0.046    40.5 6.605 -0.068  67.2 6.593 -0.079
201078-091004A 24455109.01  0.2393  -4.7 6385.7 2.752 +0.112 3.90  8.34    36.5 8.332 -0.054  69.6 8.307 -0.079  64.4 8.310 -0.075  60.0 8.314 -0.071  43.4 8.325 -0.059   129.7 8.489 -0.411 102.8 8.559 -0.341  67.3 8.643 -0.257    74.3 8.875 -0.049    42.7 6.600 -0.067  68.9 6.585 -0.081
201078-091004B 24455109.11  0.2780  -3.5 6291.7 2.655 +0.080 3.83  8.06    35.6 8.335 -0.056  67.7 8.310 -0.081  62.7 8.313 -0.078  58.4 8.316 -0.075  42.4 8.330 -0.062   124.2 8.500 -0.406  97.8 8.567 -0.339  63.5 8.647 -0.259    69.7 8.888 -0.049    43.4 6.574 -0.067  69.8 6.559 -0.082
201078-091004C 24455109.18  0.3072  -3.0 6421.2 3.040 +0.180 4.05  7.80    34.9 8.375 -0.045  67.4 8.356 -0.063  62.3 8.359 -0.061  57.9 8.361 -0.058  41.7 8.371 -0.049   123.1 8.526 -0.370  96.1 8.591 -0.304  61.5 8.667 -0.229    68.6 8.888 -0.037    44.3 6.628 -0.068  71.6 6.616 -0.080
201078-091005A 24455110.02  0.6425  +5.2 6181.2 2.714 +0.073 4.09  8.63    31.4 8.321 -0.050  61.1 8.299 -0.071  56.4 8.302 -0.068  52.4 8.306 -0.064  37.5 8.315 -0.055   107.2 8.476 -0.350  81.9 8.532 -0.294  50.9 8.600 -0.226    54.4 8.837 -0.040    47.8 6.569 -0.066  76.2 6.554 -0.081
201078-091005B 24455110.11  0.6800  +5.0 6155.4 2.525 +0.036 4.03  9.05    30.5 8.263 -0.058  59.8 8.240 -0.081  55.2 8.244 -0.078  51.2 8.246 -0.076  36.6 8.258 -0.064   115.9 8.493 -0.384  89.6 8.553 -0.324  57.0 8.627 -0.250    57.1 8.828 -0.048    45.5 6.535 -0.068  73.0 6.520 -0.083


==> anc/etables/201078_feabw.dat <==
#no. ecode  lambda   chi   loggf   091003A    091003B    091003C    091003D    091004A    091004B    091004C    091005A    091005B
0102 26.00 4445.471 0.087 -5.411  15.1 7.42  13.2 7.46  11.3 7.53  15.4 7.74  16.3 7.62  19.5 7.60  19.2 7.75  26.0 7.60   0.0 0.00
0105 26.00 5250.208 0.121 -4.859   0.0 0.00   0.0 0.00  30.2 7.41  27.9 7.43   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0106 26.00 5326.140 3.570 -2.153  25.8 7.52  24.7 7.56  22.4 7.60  22.4 7.64  24.3 7.59  22.9 7.50  28.2 7.71   0.0 0.00   0.0 0.00
0107 26.00 5412.798 4.440 -1.727   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  18.7 7.79  21.2 7.79  21.2 7.88  23.7 7.78  24.6 7.78
0108 26.00 5491.840 4.190 -2.139  10.1 7.60   7.4 7.52   0.0 0.00   0.0 0.00   7.6 7.56   7.2 7.48   7.9 7.61  10.1 7.56   7.7 7.42
0110 26.00 5661.348 4.280 -1.790  14.1 7.48  12.3 7.47  10.9 7.50   0.0 0.00  12.3 7.50  16.1 7.57  18.4 7.73  16.5 7.51  18.2 7.55
0111 26.00 5696.102 4.550 -1.847   9.0 7.57  10.0 7.67   9.9 7.74   0.0 0.00   9.9 7.69  11.8 7.72   9.9 7.73  15.5 7.78  13.4 7.70
0113 26.00 5705.466 4.300 -1.433  26.9 7.45  25.4 7.48  23.6 7.52  26.6 7.61  29.4 7.59  27.4 7.49  27.3 7.58  30.7 7.48  29.6 7.45
0114 26.00 5778.455 2.590 -3.468  11.8 7.56   8.5 7.49   7.8 7.56   0.0 0.00  10.5 7.63  12.0 7.61  12.0 7.73  14.3 7.59  12.5 7.51
0115 26.00 5784.657 3.340 -2.615   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  17.5 7.71  16.6 7.49   0.0 0.00
0116 26.00 5855.091 4.607 -1.478  15.5 7.49  13.9 7.49  12.4 7.52  18.4 7.72  15.9 7.59  18.4 7.60  16.1 7.62  19.0 7.55  18.8 7.54
0118 26.00 5956.692 0.859 -4.537  33.0 7.52  23.3 7.45  28.3 7.68   0.0 0.00  29.5 7.62  34.3 7.60  33.8 7.74   0.0 0.00  35.0 7.46
0119 26.00 6082.708 2.223 -3.555  20.7 7.56  17.4 7.55  20.4 7.75  25.3 7.89  21.3 7.70  23.0 7.65  22.3 7.77  29.9 7.68  29.9 7.66
0122 26.00 6151.617 2.176 -3.296  32.6 7.48  30.9 7.53  28.9 7.61  30.1 7.67  32.0 7.60  33.0 7.53  33.9 7.67   0.0 0.00   0.0 0.00
0128 26.00 6240.645 2.220 -3.269  34.6 7.52  34.0 7.59  30.6 7.65  20.9 7.50  33.0 7.63  34.5 7.56  35.5 7.70   0.0 0.00   0.0 0.00
0130 26.00 6271.276 3.330 -2.751  16.4 7.64  14.8 7.65  15.2 7.76  13.4 7.74  12.5 7.62  14.5 7.61  17.4 7.81  21.7 7.72  17.5 7.60
0131 26.00 6280.616 0.859 -4.363   0.0 0.00  37.6 7.49  28.0 7.47  27.5 7.52   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0133 26.00 6311.500 2.832 -3.141   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  20.8 7.62
0137 26.00 6498.937 0.958 -4.632  25.3 7.54  24.0 7.61  17.1 7.58  13.3 7.51  19.7 7.57  27.7 7.64  26.3 7.76  31.9 7.58  28.3 7.50
0140 26.00 6581.207 1.480 -4.751   0.0 0.00   0.0 0.00   0.0 0.00  12.3 8.05   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0143 26.00 6625.021 1.010 -5.307   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.3 7.83   6.2 7.65   0.0 0.00  10.6 7.77   0.0 0.00
0144 26.00 6667.725 4.580 -2.125   0.0 0.00   0.0 0.00   7.7 7.88   0.0 0.00   0.0 0.00   7.3 7.76   6.4 7.79   6.9 7.67   9.2 7.79
0145 26.00 6699.162 4.590 -2.081   0.0 0.00   7.4 7.75   0.0 0.00   0.0 0.00   6.9 7.75   0.0 0.00   4.7 7.61   4.6 7.45   0.0 0.00
0146 26.00 6739.520 1.557 -4.790   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.6 7.75   7.5 7.71   5.8 7.74   6.4 7.53   0.0 0.00
0148 26.00 6752.705 4.640 -1.186  24.1 7.41  19.9 7.37  23.6 7.52  23.9 7.55  26.9 7.55  27.3 7.50  27.3 7.58  32.7 7.53  35.8 7.57
0149 26.00 6793.252 4.080 -2.366   0.0 0.00   0.0 0.00   9.0 7.76   0.0 0.00   9.5 7.74   8.1 7.60   9.5 7.76   0.0 0.00   0.0 0.00
0150 26.00 6804.001 4.650 -1.522   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  27.1 7.77   0.0 0.00
0152 26.00 6837.016 4.590 -1.750  16.5 7.74  15.9 7.77  13.8 7.78  14.2 7.82  15.0 7.78  14.6 7.71  15.9 7.83   0.0 0.00  16.7 7.70
0155 26.00 6971.933 3.020 -3.344   0.0 0.00   7.0 7.59   7.9 7.74   0.0 0.00   7.3 7.65  11.0 7.76   0.0 0.00  11.6 7.70   0.0 0.00
0157 26.00 7112.168 2.990 -2.906  14.4 7.38   9.6 7.26  13.5 7.52   0.0 0.00  14.9 7.51  18.5 7.54  15.7 7.57  18.5 7.45  23.6 7.55
0158 26.00 7189.151 3.070 -2.658  17.4 7.29  12.5 7.21   0.0 0.00  15.3 7.44  27.8 7.64  28.1 7.57  26.4 7.64  33.8 7.57  27.6 7.45
0159 26.00 7401.688 4.190 -1.549  29.0 7.44  15.2 7.18  30.0 7.59  26.2 7.55  25.0 7.46  31.1 7.51  26.3 7.51  35.1 7.50  31.4 7.43
0160 26.00 7723.205 2.280 -3.469   0.0 0.00   0.0 0.00  23.5 7.69   0.0 0.00  26.1 7.68  28.0 7.63  30.4 7.79  38.5 7.69  39.8 7.69
0161 26.00 7912.864 0.859 -4.784   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  25.4 7.58   0.0 0.00  33.1 7.58  32.0 7.54
0162 26.00 8075.146 0.910 -4.970  19.9 7.63  22.2 7.78  23.0 7.92   0.0 0.00   0.0 0.00  22.3 7.74  24.8 7.93  28.4 7.73  32.2 7.77
0165 26.00 8365.633 3.250 -2.023  46.4 7.26  44.1 7.30  48.5 7.45  45.7 7.45  47.7 7.39   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0202 26.01 4620.521 2.828 -3.226 173.1 7.43 169.6 7.41 166.2 7.53 164.4 7.48 152.9 7.42 157.3 7.45 151.2 7.47 161.7 7.42 166.2 7.42
0205 26.01 5264.812 3.230 -3.108 141.9 7.29 136.4 7.27 135.7 7.39 148.8 7.50 128.0 7.34 137.7 7.41 136.1 7.49   0.0 0.00   0.0 0.00
0206 26.01 5414.073 3.221 -3.568 114.7 7.49 112.7 7.51 110.4 7.60 112.5 7.63 108.9 7.59 110.1 7.57 109.6 7.67 115.0 7.59 115.2 7.54
0207 26.01 5525.125 3.267 -4.007  67.3 7.49  66.6 7.53  72.9 7.67  76.1 7.72  70.5 7.64  71.8 7.61  68.5 7.71  70.9 7.61  68.3 7.53
0208 26.01 6432.680 2.891 -3.579 146.6 7.40 148.5 7.45 139.1 7.50 152.2 7.60 143.9 7.56 140.9 7.50 143.5 7.63 142.8 7.47 147.4 7.46
0209 26.01 6516.080 2.891 -3.302   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 195.6 7.76 190.8 7.69 202.3 7.86 180.5 7.53 183.3 7.50
0210 26.01 7222.394 3.889 -3.175 108.3 7.55   0.0 0.00   0.0 0.00   0.0 0.00  90.4 7.54  94.0 7.54  95.5 7.66  96.8 7.56 100.0 7.53
0211 26.01 7224.487 3.889 -3.196  88.3 7.40  94.1 7.49 102.7 7.66 110.8 7.73  95.6 7.60  95.4 7.57  98.4 7.70 100.3 7.61  97.2 7.53
0212 26.01 7515.831 3.903 -3.432  70.2 7.47  70.8 7.52  70.0 7.61  63.7 7.57  73.7 7.64  74.4 7.61  73.2 7.71  73.3 7.61  71.9 7.53
0213 26.01 7711.723 3.903 -2.577 174.7 7.49 175.5 7.51 179.2 7.66 195.7 7.76 171.2 7.63 172.5 7.63 173.3 7.71 173.3 7.59 170.6 7.52
1004 26.00 4551.649 3.943 -1.893  16.5 7.40   9.9 7.21  11.2 7.36  14.7 7.52  12.6 7.37  14.7 7.38  16.1 7.52  17.6 7.39  15.8 7.33
1005 26.00 4574.215 3.211 -2.320   0.0 0.00   0.0 0.00  26.9 7.59  26.2 7.61   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1010 26.00 4631.486 4.548 -1.859   7.4 7.51   6.1 7.47   5.4 7.49   0.0 0.00   6.5 7.54   8.6 7.61   9.7 7.75   6.1 7.39   8.1 7.51
1015 26.00 4779.443 3.415 -2.115  22.3 7.29  28.4 7.48  21.2 7.43   0.0 0.00  25.1 7.46  25.2 7.40   0.0 0.00   0.0 0.00  25.8 7.31
1016 26.00 4780.811 3.251 -3.205   0.0 0.00   6.7 7.74   7.6 7.89   0.0 0.00   6.6 7.78   0.0 0.00   0.0 0.00   8.2 7.72   0.0 0.00
1019 26.00 4807.708 3.368 -1.947   0.0 0.00  28.6 7.27   0.0 0.00  28.1 7.40   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1020 26.00 4808.147 3.251 -2.605   0.0 0.00   0.0 0.00   0.0 0.00   9.3 7.43  11.4 7.43  13.0 7.42  13.7 7.56  12.5 7.32  11.6 7.26
1021 26.00 4813.116 3.274 -2.688   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  16.5 7.53
1026 26.00 4961.915 3.634 -2.259  15.3 7.44  12.4 7.40  12.0 7.48  19.4 7.74  23.1 7.75  20.7 7.62  26.3 7.84  22.2 7.58  26.8 7.66
1031 26.00 5223.187 3.635 -2.231  12.7 7.32  10.9 7.31  16.1 7.58   0.0 0.00  19.1 7.61  18.7 7.54  18.2 7.62  18.7 7.46  15.1 7.34
1033 26.00 5253.023 2.279 -3.819   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.4 7.47
1041 26.00 5321.109 4.434 -1.198   0.0 0.00   0.0 0.00  31.3 7.56   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1047 26.00 5395.215 4.446 -1.682   9.9 7.36   8.0 7.32   8.5 7.42  13.0 7.65  11.7 7.52  14.4 7.56  14.5 7.65  14.2 7.49  15.4 7.51
1049 26.00 5401.264 4.320 -1.666  16.9 7.48  13.2 7.42  14.3 7.54  20.6 7.73  21.1 7.68  21.2 7.62  22.9 7.74  21.3 7.56  20.0 7.51
1050 26.00 5406.770 4.371 -1.394  21.7 7.38  18.9 7.36  19.8 7.47  20.6 7.51  24.0 7.52  23.9 7.46  27.6 7.62  25.6 7.42  23.3 7.36
1052 26.00 5417.039 4.415 -1.347  23.9 7.42  19.9 7.38  20.9 7.48  23.2 7.56  25.2 7.53  25.8 7.49  26.8 7.59  27.7 7.45  25.4 7.40
1056 26.00 5441.354 4.312 -1.511  24.5 7.50  21.5 7.49  21.3 7.57  20.0 7.57  25.8 7.62  26.7 7.58  26.8 7.67  29.2 7.55  25.3 7.47
1058 26.00 5464.278 4.143 -1.545   0.0 0.00  31.3 7.57  29.7 7.62  28.5 7.63   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1059 26.00 5470.092 4.446 -1.522  17.6 7.47  17.5 7.52  15.9 7.55  20.5 7.69  18.0 7.56  19.0 7.54  18.5 7.61  20.8 7.51  21.4 7.51
1062 26.00 5517.069 4.209 -1.979   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.2 7.55   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1063 26.00 5522.447 4.209 -1.373   0.0 0.00  32.5 7.47  32.1 7.55   0.0 0.00  29.7 7.46  32.8 7.46   0.0 0.00   0.0 0.00   0.0 0.00
1066 26.00 5552.691 4.956 -1.704   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.2 7.51   5.4 7.58   3.7 7.48   6.2 7.58   5.9 7.55
1067 26.00 5559.638 4.988 -1.614   3.9 7.35   0.0 0.00   0.0 0.00   0.0 0.00   5.2 7.55   6.1 7.57   5.2 7.58   0.0 0.00   0.0 0.00
1069 26.00 5568.867 3.635 -2.817   0.0 0.00   6.4 7.64   7.2 7.79   0.0 0.00   6.0 7.65   6.2 7.60  10.1 7.92   7.8 7.62   5.9 7.48
1070 26.00 5577.031 5.033 -1.446   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.7 7.59   6.2 7.45   6.6 7.55   0.0 0.00   0.0 0.00
1073 26.00 5608.974 4.209 -2.287   8.4 7.68   7.9 7.71   9.5 7.88   0.0 0.00  10.4 7.86   9.0 7.74   0.0 0.00  12.6 7.82  11.3 7.76
1074 26.00 5618.631 4.209 -1.233   0.0 0.00   0.0 0.00   0.0 0.00  33.4 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1075 26.00 5619.587 4.386 -1.409  19.8 7.36  17.0 7.33  18.5 7.46  18.6 7.49  18.5 7.41  20.2 7.40  20.6 7.50  21.3 7.35  22.9 7.38
1076 26.00 5636.696 3.640 -2.495   0.0 0.00   0.0 0.00   8.6 7.55   0.0 0.00   8.7 7.50  10.5 7.51  10.1 7.60  11.6 7.48   8.2 7.31
1078 26.00 5650.020 5.099 -0.749   0.0 0.00   0.0 0.00   0.0 0.00  26.4 7.59  32.4 7.64  31.2 7.57  31.1 7.65   0.0 0.00  32.3 7.52
1079 26.00 5650.704 5.085 -0.672  29.1 7.42  31.7 7.51  29.0 7.54  32.6 7.62   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.2 7.42
1080 26.00 5651.470 4.473 -1.747  10.8 7.49   9.3 7.47  10.2 7.59  15.7 7.81  12.2 7.62  13.6 7.62  11.4 7.62  16.3 7.63   0.0 0.00
1081 26.00 5652.320 4.260 -1.731  18.6 7.54  15.4 7.50  18.1 7.66  15.4 7.61  27.6 7.81  23.0 7.67  23.3 7.76   0.0 0.00  29.9 7.71
1082 26.00 5653.889 4.386 -1.334  31.6 7.51  27.2 7.49  33.4 7.67   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  30.6 7.45
1085 26.00 5680.241 4.186 -2.306   8.0 7.66   6.0 7.58   8.7 7.83   0.0 0.00   0.0 0.00   0.0 0.00   9.5 7.85  12.0 7.79   9.7 7.68
1087 26.00 5732.275 4.991 -1.400   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  11.1 7.67   0.0 0.00   9.0 7.61   8.0 7.41   8.2 7.42
1090 26.00 5760.345 3.642 -2.438  12.2 7.49  10.1 7.47  11.4 7.61   0.0 0.00  13.4 7.63  12.1 7.52  13.7 7.68  15.9 7.57  13.0 7.46
1092 26.00 5793.913 4.220 -1.578  21.6 7.42  20.1 7.43  22.9 7.58  18.8 7.52  26.5 7.61  25.1 7.52  26.2 7.63  29.0 7.52  26.0 7.45
1093 26.00 5814.805 4.283 -1.797  14.7 7.50  14.1 7.54  14.1 7.62  15.8 7.70  17.5 7.67  17.9 7.63  16.7 7.68  21.4 7.64  17.5 7.53
1094 26.00 5827.875 3.283 -3.165   6.5 7.61   5.3 7.59   8.1 7.88   0.0 0.00   6.4 7.71   6.9 7.67   6.8 7.78   8.2 7.66   6.9 7.57
1095 26.00 5835.098 4.256 -2.113   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  11.0 7.78  13.1 7.70   0.0 0.00
1096 26.00 5837.700 4.294 -2.255   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.6 7.80   8.2 7.83   0.0 0.00   4.3 7.36
1097 26.00 5845.266 5.033 -1.673   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.4 7.68   4.8 7.64   4.9 7.50   0.0 0.00
1098 26.00 5849.682 3.695 -2.885   0.0 0.00   0.0 0.00   3.1 7.53   0.0 0.00   0.0 0.00   6.0 7.69   4.3 7.65   4.2 7.46   0.0 0.00
1099 26.00 5852.217 4.548 -1.127  29.4 7.41  27.4 7.42  27.8 7.51  29.6 7.57  29.5 7.50  31.9 7.48  33.1 7.59  34.8 7.46  33.3 7.42
1101 26.00 5856.083 4.294 -1.513  22.5 7.43  22.3 7.48  21.7 7.55  19.4 7.53  24.4 7.56  25.3 7.52  25.5 7.62  27.9 7.50  22.6 7.38
1102 26.00 5858.779 4.220 -2.156   7.9 7.52   6.0 7.46   7.2 7.62   0.0 0.00   7.9 7.61   6.4 7.45   7.8 7.64   5.6 7.32   6.9 7.40
1104 26.00 5861.107 4.283 -2.327   0.0 0.00   6.9 7.74   0.0 0.00   0.0 0.00   4.5 7.59   0.0 0.00   0.0 0.00   8.6 7.74   0.0 0.00
1105 26.00 5880.029 4.558 -1.877   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.5 7.46   5.9 7.43   6.6 7.58   9.1 7.56   0.0 0.00
1106 26.00 5881.279 4.607 -1.741   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.7 7.57   8.6 7.51  10.2 7.68   0.0 0.00  12.4 7.60
1107 26.00 5902.485 4.593 -1.783   9.1 7.54   7.6 7.51   6.8 7.54  12.6 7.84   8.8 7.61   9.0 7.56  10.0 7.70  10.5 7.56   9.2 7.49
1111 26.00 5929.667 4.548 -1.140  32.2 7.46  32.3 7.51  34.5 7.63  25.5 7.50  29.5 7.51   0.0 0.00  33.2 7.59  35.4 7.47   0.0 0.00
1120 26.00 6093.666 4.607 -1.297  17.6 7.36  18.7 7.44  18.0 7.50  16.6 7.49  20.9 7.53  21.8 7.50  22.5 7.60  24.7 7.49  25.0 7.49
1121 26.00 6094.364 4.652 -1.557  13.5 7.53  10.4 7.46  13.0 7.64  14.3 7.71  13.0 7.60  14.5 7.59  14.0 7.66  15.9 7.57  15.5 7.55
1122 26.00 6096.662 3.984 -1.758  27.0 7.48  22.9 7.46  21.2 7.51  23.6 7.59  22.8 7.50  27.4 7.53  27.0 7.61  28.5 7.46  28.8 7.46
1123 26.00 6105.152 4.548 -1.916   8.0 7.56   5.7 7.47   5.7 7.55   0.0 0.00   9.1 7.71   5.8 7.45   4.5 7.43  10.6 7.65   9.4 7.58
1125 26.00 6165.361 4.143 -1.434  32.0 7.38  30.0 7.41  31.9 7.52  31.9 7.55  34.7 7.53  36.0 7.48  36.7 7.58  36.9 7.42  36.0 7.39
1127 26.00 6187.987 3.943 -1.587  33.1 7.38  29.9 7.38  30.0 7.47   0.0 0.00  33.0 7.47  32.2 7.40  35.9 7.55   0.0 0.00   0.0 0.00
1130 26.00 6220.776 3.882 -2.322   9.0 7.43   8.2 7.44   9.5 7.60   0.0 0.00  13.8 7.72  14.0 7.66  11.7 7.68  16.6 7.67  13.6 7.56
1132 26.00 6226.730 3.883 -2.055  23.9 7.62  21.8 7.63  22.8 7.75  23.9 7.80  26.4 7.77  26.9 7.71  27.2 7.82  29.7 7.68  27.7 7.64
1135 26.00 6330.838 4.733 -1.152  21.1 7.41  20.1 7.43  20.3 7.50  20.9 7.54  22.8 7.51  25.6 7.52  25.7 7.59  28.8 7.51  24.2 7.42
1138 26.00 6392.538 2.279 -3.939   7.9 7.53   4.2 7.33   8.0 7.72   0.0 0.00   7.0 7.60   7.3 7.53   6.3 7.59  11.4 7.63  10.1 7.55
1139 26.00 6436.411 4.186 -2.337   7.7 7.63   9.9 7.80   0.0 0.00   0.0 0.00   7.6 7.72  10.0 7.78   7.1 7.72   8.3 7.62  10.2 7.70
1143 26.00 6591.325 4.593 -1.957   8.2 7.64   5.9 7.54   7.0 7.70   0.0 0.00  10.0 7.81  10.6 7.78  11.2 7.89   9.7 7.67   9.3 7.64
1144 26.00 6608.024 2.279 -3.952   9.9 7.63   9.3 7.68   9.5 7.80  15.2 8.05   8.5 7.69  10.0 7.68  12.0 7.88  11.9 7.65  13.6 7.70
1145 26.00 6627.540 4.548 -1.452  21.4 7.54  24.4 7.65   0.0 0.00  25.6 7.78  22.7 7.65  20.4 7.55  23.4 7.70  28.4 7.64  30.2 7.66
1146 26.00 6646.932 2.608 -3.931   0.0 0.00   3.7 7.54   3.8 7.66   9.1 8.08   6.1 7.81   0.0 0.00   0.0 0.00   9.4 7.82   5.3 7.55
1149 26.00 6703.568 2.759 -3.008  21.3 7.48  18.5 7.48  19.6 7.61  21.8 7.70  20.0 7.57  25.4 7.61  23.7 7.68  28.7 7.57  26.4 7.51
1150 26.00 6710.316 1.485 -4.813   7.8 7.64   8.7 7.78   5.5 7.70   0.0 0.00   6.3 7.69   8.0 7.70   9.0 7.89   7.7 7.57  10.0 7.67
1152 26.00 6725.353 4.103 -2.178  12.2 7.60  10.0 7.56   9.8 7.63  13.1 7.79  11.0 7.64  12.3 7.63  13.0 7.75  11.8 7.54  16.4 7.68
1153 26.00 6726.661 4.607 -1.003  35.3 7.40  32.3 7.40  30.8 7.45  33.7 7.52  36.3 7.50  36.9 7.45  37.7 7.54  39.8 7.42   0.0 0.00
1154 26.00 6732.070 4.584 -2.111   0.0 0.00   5.7 7.66   0.0 0.00   0.0 0.00   8.5 7.87   0.0 0.00   0.0 0.00   0.0 0.00   8.2 7.72
1155 26.00 6733.151 4.638 -1.403  15.6 7.42  16.1 7.48  15.4 7.53  13.8 7.51  18.1 7.57  19.8 7.56  19.6 7.63  21.2 7.52  18.7 7.45
1156 26.00 6745.090 4.580 -2.065   4.4 7.44   3.4 7.38   0.0 0.00   0.0 0.00   6.2 7.68   7.1 7.68   5.8 7.68   6.5 7.58   0.0 0.00
1157 26.00 6745.955 4.076 -2.632   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.4 7.65   4.9 7.64   4.3 7.67   7.1 7.73   0.0 0.00
1162 26.00 6806.847 2.727 -3.098  21.6 7.54  17.5 7.51  15.7 7.56  17.4 7.65  17.9 7.57  19.2 7.53  20.5 7.67  26.9 7.59  25.3 7.55
1163 26.00 6810.257 4.607 -0.927  40.0 7.39  36.3 7.38  35.0 7.44  40.1 7.53  36.1 7.42  39.0 7.41  37.3 7.46   0.0 0.00   0.0 0.00
1166 26.00 6833.224 4.638 -1.988   6.6 7.60   4.2 7.44   0.0 0.00   0.0 0.00   9.0 7.82   7.8 7.70   9.4 7.86   8.5 7.67  10.3 7.75
1167 26.00 6839.831 2.559 -3.362  16.9 7.53  12.7 7.47  11.5 7.53  14.3 7.67  14.6 7.58  17.1 7.58  17.7 7.71  20.2 7.56  18.9 7.51
1170 26.00 6857.243 4.076 -2.053   9.2 7.31   8.2 7.31  11.9 7.57  14.0 7.68  15.4 7.64  16.4 7.61  15.9 7.69  15.1 7.50  15.2 7.49
1172 26.00 6861.945 2.424 -3.787   5.0 7.28   0.0 0.00   0.0 0.00   0.0 0.00   7.0 7.55   0.0 0.00   6.0 7.52   8.1 7.43  10.9 7.55
1173 26.00 6862.492 4.558 -1.405  19.8 7.46  15.4 7.38  20.8 7.61  22.0 7.66  22.7 7.61  22.1 7.54  23.2 7.64  24.3 7.52  28.3 7.58
1174 26.00 6898.289 4.220 -2.108   8.8 7.47   8.2 7.49   5.8 7.42   0.0 0.00  10.4 7.64  10.2 7.57  12.7 7.76  11.9 7.57  12.7 7.59
1175 26.00 6916.678 4.154 -1.197   0.0 0.00   0.0 0.00   0.0 0.00  34.1 7.32   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1176 26.00 6960.338 4.593 -1.890   6.2 7.43   7.2 7.54   0.0 0.00   0.0 0.00  11.7 7.80  10.3 7.68  13.7 7.89   0.0 0.00  11.1 7.64
1178 26.00 6999.878 4.103 -1.351  33.1 7.25  29.5 7.24  27.0 7.28  30.1 7.36  38.6 7.43  40.8 7.40   0.0 0.00  41.4 7.33  39.9 7.29
1179 26.00 7000.618 4.143 -2.106  14.5 7.63   9.4 7.48  13.9 7.75   0.0 0.00   9.2 7.51  10.6 7.51  11.3 7.63  14.1 7.58  13.5 7.54
1180 26.00 7007.963 4.178 -1.830  19.7 7.53  20.2 7.60  23.7 7.76   0.0 0.00  22.1 7.68  22.1 7.62  24.0 7.75  28.3 7.67  28.7 7.66
1181 26.00 7010.333 4.580 -1.888   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.7 7.59   0.0 0.00  17.0 7.84   0.0 0.00
1189 26.00 7083.395 4.913 -1.250   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  19.0 7.67  22.1 7.69  17.1 7.64   0.0 0.00   0.0 0.00
1190 26.00 7086.722 3.602 -2.507   8.3 7.28   6.4 7.23   6.7 7.33   9.2 7.51  12.4 7.57  12.3 7.50  11.6 7.57  15.0 7.51  13.7 7.45
1192 26.00 7107.460 4.186 -1.935  13.7 7.47  13.0 7.50  12.9 7.58  17.4 7.75  16.2 7.64  15.0 7.54  16.2 7.67  15.2 7.47  18.0 7.54
1194 26.00 7132.979 4.076 -1.595  25.8 7.34  22.6 7.33  24.8 7.45  29.2 7.57  26.7 7.45  30.2 7.45  30.8 7.55   0.0 0.00  32.5 7.40
1195 26.00 7142.503 4.956 -0.892   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.0 7.64  32.3 7.56   0.0 0.00  37.0 7.57  36.6 7.56
1196 26.00 7151.470 2.484 -3.563  12.8 7.52   6.8 7.31   0.0 0.00  17.8 7.89  12.4 7.63  11.9 7.53  12.5 7.67  12.5 7.45  15.0 7.52
1198 26.00 7179.993 1.485 -4.772   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.8 7.72   8.8 7.68   8.9 7.82  13.8 7.77  14.2 7.76
1199 26.00 7212.432 4.956 -0.992  18.4 7.35  15.3 7.31  17.8 7.45  24.9 7.63  25.8 7.59  27.3 7.57  26.4 7.63  28.7 7.53  26.4 7.48
1201 26.00 7219.678 4.076 -1.519  29.9 7.33  30.4 7.40  28.2 7.44  35.0 7.58  32.6 7.47  38.2 7.50  38.0 7.58  39.0 7.43  37.7 7.40
1202 26.00 7284.838 4.143 -1.578   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  28.7 7.52  33.9 7.55  33.1 7.62  41.8 7.58  38.9 7.53
1208 26.00 7440.952 4.913 -0.607  44.5 7.38  44.0 7.41   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1210 26.00 7454.001 4.186 -2.285   7.1 7.50   6.6 7.52   0.0 0.00   0.0 0.00   8.1 7.65   8.0 7.58   0.0 0.00   9.7 7.60  11.1 7.65
1211 26.00 7461.521 2.559 -3.458  11.4 7.42  10.4 7.45   0.0 0.00   0.0 0.00   0.0 0.00  13.3 7.53  12.5 7.61  16.3 7.52  17.6 7.54
1212 26.00 7463.412 5.064 -1.636   9.2 7.75   0.0 0.00   0.0 0.00   0.0 0.00   5.8 7.61   0.0 0.00   8.2 7.79   0.0 0.00   0.0 0.00
1213 26.00 7484.297 5.085 -1.556   0.0 0.00   6.3 7.56   0.0 0.00  11.4 7.91   5.7 7.54   0.0 0.00   8.8 7.76   0.0 0.00   0.0 0.00
1218 26.00 7541.926 5.099 -1.475   6.8 7.48   8.1 7.60  10.4 7.78   0.0 0.00   8.9 7.67   9.4 7.65  11.4 7.80  10.7 7.65  12.8 7.72
1219 26.00 7551.102 5.085 -1.472   8.5 7.57   7.1 7.53   9.4 7.72   0.0 0.00   6.7 7.53  10.3 7.68   8.5 7.66  10.3 7.62  11.0 7.64
1226 26.00 7746.587 5.064 -1.233  11.7 7.46  15.1 7.62  15.5 7.70  10.8 7.55  14.2 7.62  17.7 7.67  14.2 7.64  13.0 7.46  11.8 7.41
1228 26.00 7751.137 4.991 -0.719  38.3 7.46  33.5 7.43  34.7 7.52  40.3 7.62  37.0 7.52  38.0 7.49  38.2 7.56   0.0 0.00  41.7 7.46
1229 26.00 7802.473 5.085 -1.333  11.1 7.55  11.7 7.62  13.6 7.75  21.9 7.99  13.1 7.69  12.8 7.63  12.4 7.69  16.5 7.69  14.6 7.63
1230 26.00 7807.952 4.991 -0.497   0.0 0.00   0.0 0.00  46.7 7.46  45.9 7.47   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1232 26.00 7844.555 4.835 -1.674   0.0 0.00  10.5 7.68   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.3 7.59   0.0 0.00
1233 26.00 7941.094 3.274 -2.464   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.3 7.50  26.7 7.50  28.0 7.62  37.5 7.58  39.3 7.59
1235 26.00 7955.755 5.033 -1.148  18.0 7.54  23.6 7.71   0.0 0.00   0.0 0.00  18.8 7.63  22.2 7.66  24.9 7.79  22.9 7.61  22.3 7.59
2002 26.01 5325.553 3.221 -3.210 162.2 7.58 159.8 7.57 157.2 7.69 159.2 7.68 150.6 7.66 147.3 7.59 146.9 7.69 157.5 7.65 151.7 7.54
2003 26.01 5425.257 3.199 -3.221 150.4 7.45 150.8 7.47 148.0 7.58 145.1 7.54 136.2 7.49 137.1 7.47 135.8 7.56 144.8 7.50 148.9 7.49
2004 26.01 5427.826 6.724 -1.487  26.9 7.46  28.3 7.51  25.5 7.52  25.8 7.54  31.4 7.63  31.2 7.62  31.7 7.72  29.0 7.62  29.5 7.58
2005 26.01 5991.376 3.153 -3.540 126.4 7.46 120.4 7.45 120.4 7.57 118.8 7.56 114.4 7.52 114.8 7.49 114.6 7.60 122.5 7.54 124.5 7.49
2006 26.01 6084.111 3.199 -3.791 100.5 7.53 102.1 7.58  96.4 7.65 103.5 7.72  98.7 7.67  93.6 7.58  98.9 7.75 100.1 7.63 107.4 7.63
2007 26.01 6141.033 3.230 -4.872   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  19.1 7.79  16.2 7.66  12.7 7.71  10.7 7.47  13.4 7.51
2008 26.01 6149.258 3.889 -2.720 140.0 7.43 138.9 7.45 134.1 7.52 143.0 7.58 129.7 7.50 133.2 7.51 132.4 7.59 134.0 7.49 134.4 7.44
2009 26.01 6239.953 3.889 -3.423  71.7 7.52  68.7 7.53  72.5 7.67  71.5 7.68  80.6 7.74  76.4 7.67  79.0 7.81   0.0 0.00  79.4 7.64
2010 26.01 6247.557 3.892 -2.336 202.6 7.63 205.3 7.65 198.6 7.73 212.3 7.81 197.3 7.78 191.1 7.70 191.4 7.77 191.0 7.64 194.0 7.62
2012 26.01 6446.410 6.222 -1.938  27.8 7.51  25.9 7.50  29.0 7.63  36.2 7.76  32.4 7.68  31.9 7.67  29.9 7.72  29.4 7.66  29.9 7.61
2013 26.01 6456.383 3.903 -2.142   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 214.1 7.74 214.0 7.72 215.3 7.80 219.9 7.71 223.6 7.70
2014 26.01 7479.693 3.892 -3.656  51.2 7.49  50.1 7.53  50.6 7.63  54.1 7.69  54.9 7.66  55.5 7.63  54.5 7.74  56.2 7.65  55.8 7.58
2015 26.01 7515.091 5.823 -2.292  27.1 7.49  22.3 7.42  25.4 7.56  28.4 7.64  24.8 7.54  21.9 7.46  23.9 7.61  21.1 7.47  20.8 7.41


==> anc/etables/203156_cnona.dat <==
203156-091003A 24455108.06  0.8864 -22.4 6285.5 2.204 -0.060 4.02 14.65    40.1 8.266 -0.077  75.3 8.231 -0.112  69.9 8.236 -0.106  65.2 8.241 -0.101  47.6 8.258 -0.085   146.2 8.444 -0.485 117.6 8.520 -0.409  79.1 8.615 -0.313    84.6 8.864 -0.069    28.8 6.349 -0.071  49.6 6.341 -0.079
203156-091003B 24455108.14  0.9106 -22.6 6496.4 2.604 +0.026 4.31 14.69    37.6 8.263 -0.062  73.2 8.235 -0.091  67.6 8.240 -0.086  62.8 8.243 -0.083  45.1 8.257 -0.069   148.4 8.423 -0.465 119.1 8.504 -0.384  79.0 8.596 -0.292    87.4 8.853 -0.060    29.9 6.451 -0.068  51.7 6.443 -0.077
203156-091003C 24455108.20  0.9273 -22.6 6503.0 2.648 +0.054 4.41 14.61    35.7 8.239 -0.061  70.5 8.214 -0.087  65.0 8.218 -0.082  60.3 8.222 -0.078  42.9 8.234 -0.066   146.7 8.419 -0.451 117.1 8.498 -0.372  77.2 8.589 -0.281    90.3 8.875 -0.058    29.6 6.444 -0.068  51.4 6.437 -0.077
203156-091004A 24455108.93  0.1454 -19.0 6260.4 2.330 -0.025 3.99 14.45    38.6 8.297 -0.072  72.7 8.265 -0.103  67.4 8.270 -0.098  62.8 8.274 -0.094  45.8 8.289 -0.079   128.7 8.408 -0.438 101.2 8.478 -0.368  65.8 8.561 -0.286    74.3 8.851 -0.063    33.2 6.414 -0.070  55.9 6.403 -0.081
203156-091004B 24455109.03  0.1759 -19.2 6230.6 2.213 -0.015 3.72 14.46    38.6 8.280 -0.077  72.0 8.245 -0.112  66.9 8.251 -0.106  62.4 8.255 -0.102  45.7 8.271 -0.086   127.3 8.391 -0.455 100.8 8.462 -0.384  66.2 8.546 -0.301    70.7 8.807 -0.068    33.6 6.417 -0.072  56.1 6.406 -0.082
203156-091004C 24455109.12  0.2036 -17.9 6387.8 2.660 +0.070 4.08 14.57    37.8 8.324 -0.057  72.1 8.297 -0.084  66.8 8.301 -0.080  62.2 8.304 -0.077  45.0 8.317 -0.064   128.5 8.426 -0.414 101.2 8.496 -0.343  65.4 8.578 -0.261    72.7 8.834 -0.052    34.2 6.476 -0.068  57.6 6.466 -0.078
203156-091004D 24455109.19  0.2260 -17.1 6246.3 2.302 -0.033 3.95 14.45    36.4 8.262 -0.071  69.3 8.229 -0.104  64.3 8.235 -0.099  59.8 8.238 -0.095  43.3 8.253 -0.080   127.6 8.403 -0.439 100.3 8.471 -0.371  65.2 8.554 -0.289    70.6 8.822 -0.063    34.4 6.430 -0.070  57.5 6.418 -0.081
203156-091005A 24455110.04  0.4794 -12.2 6248.9 2.263 -0.037 3.87 14.80    40.0 8.306 -0.076  74.4 8.271 -0.110  69.2 8.278 -0.104  64.5 8.281 -0.100  47.3 8.298 -0.083   124.6 8.367 -0.440  97.8 8.436 -0.372  63.3 8.517 -0.290    67.6 8.784 -0.064    32.9 6.410 -0.070  55.3 6.399 -0.081
203156-091005C 24455110.18  0.5227 -11.5 6499.0 2.911 +0.111 4.45 15.01    37.2 8.337 -0.051  72.4 8.315 -0.073  66.9 8.320 -0.068  62.2 8.322 -0.067  44.6 8.333 -0.055   132.9 8.443 -0.399 104.0 8.513 -0.329  66.5 8.594 -0.248    75.9 8.852 -0.046    33.9 6.507 -0.069  57.7 6.497 -0.079


==> anc/etables/203156_feabw.dat <==
#no. ecode  lambda   chi   loggf   091003A    091003B    091003C    091004A    091004B    091004C    091004D    091005A    091005C
0102 26.00 4445.471 0.087 -5.411   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  20.2 7.55   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0103 26.00 5225.525 0.110 -4.741   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  29.1 7.33
0108 26.00 5491.840 4.190 -2.139   0.0 0.00   7.8 7.64   9.8 7.75   0.0 0.00   8.9 7.55   9.1 7.64   0.0 0.00   0.0 0.00   0.0 0.00
0109 26.00 5600.226 4.260 -1.429   0.0 0.00   0.0 0.00  33.6 7.68   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0110 26.00 5661.348 4.280 -1.790   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  12.0 7.41   0.0 0.00  12.1 7.42   0.0 0.00   0.0 0.00
0111 26.00 5696.102 4.550 -1.847   0.0 0.00   0.0 0.00   0.0 0.00  10.5 7.65  14.9 7.80  14.3 7.86   0.0 0.00   0.0 0.00   0.0 0.00
0114 26.00 5778.455 2.590 -3.468  11.5 7.58   7.1 7.54   0.0 0.00   9.5 7.48  10.3 7.50  10.1 7.61  11.4 7.55  10.4 7.51  11.2 7.77
0116 26.00 5855.091 4.607 -1.478  14.8 7.49  13.9 7.58  17.0 7.67  16.0 7.52  14.0 7.45  14.6 7.55  15.1 7.49  14.7 7.48  15.7 7.66
0118 26.00 5956.692 0.859 -4.537   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.5 7.53   0.0 0.00   0.0 0.00   0.0 0.00
0119 26.00 6082.708 2.223 -3.555  24.2 7.67  17.8 7.71  17.4 7.70  24.4 7.66  22.6 7.60  18.4 7.63  22.2 7.60  20.7 7.57  18.4 7.75
0122 26.00 6151.617 2.176 -3.296  25.4 7.39  25.5 7.58  26.3 7.59  29.1 7.44  33.7 7.50  31.3 7.59  34.7 7.52  29.9 7.45  30.3 7.68
0124 26.00 6180.203 2.730 -2.615  34.7 7.37  35.5 7.55  37.0 7.57   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  35.9 7.57
0128 26.00 6240.645 2.220 -3.269   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  36.7 7.68  35.0 7.53  36.2 7.56   0.0 0.00
0130 26.00 6271.276 3.330 -2.751   0.0 0.00  12.0 7.67   0.0 0.00  14.0 7.58  18.2 7.69  20.8 7.86  15.1 7.61  12.6 7.52  13.8 7.76
0133 26.00 6311.500 2.832 -3.141   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.1 7.72   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0143 26.00 6625.021 1.010 -5.307   0.0 0.00   0.0 0.00   0.0 0.00   5.8 7.59   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0148 26.00 6752.705 4.640 -1.186  22.1 7.39  23.3 7.53  24.6 7.56  25.1 7.45  25.8 7.45  28.7 7.58  27.2 7.48  24.9 7.44  23.9 7.56
0152 26.00 6837.016 4.590 -1.750  13.0 7.65  12.1 7.74  13.1 7.78  14.6 7.70  13.5 7.65  16.0 7.81  14.1 7.67  15.3 7.72   0.0 0.00
0155 26.00 6971.933 3.020 -3.344   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.4 7.71   0.0 0.00
0159 26.00 7401.688 4.190 -1.549  27.7 7.45  23.9 7.50   0.0 0.00  29.0 7.46  31.7 7.50  35.7 7.64  30.3 7.47   0.0 0.00   0.0 0.00
0162 26.00 8075.146 0.910 -4.970  19.6 7.67   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0164 26.00 8293.514 3.300 -2.160   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  32.9 7.38   0.0 0.00   0.0 0.00   0.0 0.00
0165 26.00 8365.633 3.250 -2.023  37.1 7.18  38.8 7.35  40.2 7.37  45.2 7.27  49.5 7.31   0.0 0.00  45.0 7.26   0.0 0.00  42.1 7.41
0202 26.01 4620.521 2.828 -3.226 162.2 7.26 159.5 7.34 162.8 7.37 165.6 7.36 158.7 7.32 153.8 7.35 165.0 7.36 156.3 7.27 156.8 7.40
0206 26.01 5414.073 3.221 -3.568 111.6 7.39 103.1 7.46 106.2 7.49 111.4 7.44 109.7 7.42 115.7 7.60 109.1 7.42 110.9 7.43 109.5 7.60
0208 26.01 6432.680 2.891 -3.579 162.5 7.48 165.9 7.63 160.6 7.58 156.8 7.49 154.5 7.48 157.5 7.61 149.8 7.42 150.9 7.43 154.9 7.62
0209 26.01 6516.080 2.891 -3.302 186.2 7.42   0.0 0.00 192.3 7.57 181.1 7.43 179.1 7.44 176.3 7.50 182.5 7.44 187.4 7.50 196.1 7.69
0210 26.01 7222.394 3.889 -3.175  85.7 7.29  79.0 7.36  83.3 7.41  87.8 7.36  82.7 7.29  88.5 7.47  89.2 7.36  87.9 7.34  85.4 7.51
0211 26.01 7224.487 3.889 -3.196   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 120.8 7.66   0.0 0.00   0.0 0.00 119.4 7.64   0.0 0.00
0212 26.01 7515.831 3.903 -3.432  85.8 7.55  83.7 7.66  84.9 7.67  76.6 7.51  86.9 7.59  83.6 7.68  85.1 7.58  80.7 7.53  76.4 7.68
0213 26.01 7711.723 3.903 -2.577 181.9 7.50 176.8 7.54 193.9 7.67 180.8 7.54 176.9 7.54 179.1 7.63 177.6 7.52 162.4 7.39 179.6 7.63
1016 26.00 4780.811 3.251 -3.205   0.0 0.00   0.0 0.00   0.0 0.00   5.8 7.62   6.1 7.63   0.0 0.00   6.8 7.69   0.0 0.00   0.0 0.00
1019 26.00 4807.708 3.368 -1.947   0.0 0.00  27.5 7.37  23.2 7.29   0.0 0.00  28.3 7.21  27.9 7.30  28.7 7.22  28.6 7.22  27.3 7.39
1031 26.00 5223.187 3.635 -2.231   0.0 0.00  13.7 7.52   0.0 0.00  13.0 7.34  13.1 7.33  15.0 7.49  14.6 7.39  12.5 7.32   0.0 0.00
1041 26.00 5321.109 4.434 -1.198   0.0 0.00  29.2 7.53   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1043 26.00 5376.826 4.294 -1.983   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.6 7.74
1047 26.00 5395.215 4.446 -1.682   0.0 0.00   0.0 0.00   0.0 0.00   7.3 7.24   0.0 0.00  15.7 7.66   0.0 0.00   0.0 0.00   0.0 0.00
1049 26.00 5401.264 4.320 -1.666  11.5 7.33  12.7 7.50  13.3 7.52  12.0 7.34  12.4 7.34  12.3 7.42  12.9 7.36  12.9 7.37  12.6 7.52
1050 26.00 5406.770 4.371 -1.394  16.0 7.25  12.6 7.26  13.7 7.31  14.7 7.20  14.6 7.19  15.3 7.29  17.4 7.28  13.6 7.16  12.4 7.28
1052 26.00 5417.039 4.415 -1.347  21.7 7.39  20.2 7.48  17.2 7.40  23.5 7.42  24.4 7.43  22.2 7.46  23.8 7.42  24.0 7.43  20.3 7.50
1056 26.00 5441.354 4.312 -1.511  21.4 7.46  19.8 7.54  20.9 7.57  22.9 7.48  23.2 7.48  23.0 7.56  24.2 7.50  24.6 7.52  22.7 7.63
1058 26.00 5464.278 4.143 -1.545  31.0 7.53  28.3 7.61   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  30.6 7.51   0.0 0.00
1063 26.00 5522.447 4.209 -1.373  26.1 7.33  23.2 7.40  25.1 7.44  28.4 7.36  28.3 7.35   0.0 0.00  29.8 7.38  32.0 7.42  31.5 7.57
1073 26.00 5608.974 4.209 -2.287   0.0 0.00   0.0 0.00   0.0 0.00   9.6 7.75   0.0 0.00   0.0 0.00   0.0 0.00   9.5 7.74   0.0 0.00
1075 26.00 5619.587 4.386 -1.409  18.3 7.34  15.6 7.38  19.1 7.49  19.1 7.35  21.2 7.39  20.2 7.45  20.4 7.38   0.0 0.00  19.9 7.53
1079 26.00 5650.704 5.085 -0.672  25.3 7.37  28.7 7.54  30.3 7.57  25.8 7.37  25.3 7.36  28.0 7.48  27.9 7.41  29.4 7.44  25.7 7.50
1080 26.00 5651.470 4.473 -1.747   9.6 7.45  10.3 7.61  12.4 7.69   8.0 7.36   9.7 7.44  10.0 7.53  10.4 7.47   0.0 0.00  12.4 7.71
1081 26.00 5652.320 4.260 -1.731  23.0 7.66  16.3 7.62  17.3 7.65  14.9 7.44  18.8 7.54  15.5 7.54  17.1 7.50  15.0 7.44  18.0 7.69
1082 26.00 5653.889 4.386 -1.334  31.7 7.54   0.0 0.00  30.5 7.64  27.3 7.45   0.0 0.00  29.3 7.56   0.0 0.00   0.0 0.00   0.0 0.00
1085 26.00 5680.241 4.186 -2.306   0.0 0.00   0.0 0.00   0.0 0.00   9.7 7.75   0.0 0.00   0.0 0.00   0.0 0.00   7.8 7.65   6.8 7.76
1092 26.00 5793.913 4.220 -1.578  20.3 7.41  21.2 7.56  21.4 7.57  24.5 7.49  24.9 7.49  19.6 7.46  21.1 7.41  23.5 7.47  19.2 7.53
1093 26.00 5814.805 4.283 -1.797   0.0 0.00  11.2 7.53   0.0 0.00  18.0 7.61  14.2 7.49  18.3 7.69   0.0 0.00  19.2 7.64   0.0 0.00
1099 26.00 5852.217 4.548 -1.127  26.7 7.38  23.6 7.44  25.5 7.48  27.4 7.38  26.8 7.37  26.6 7.44  27.8 7.38  27.9 7.39  27.3 7.53
1101 26.00 5856.083 4.294 -1.513  17.3 7.33  16.7 7.44  18.5 7.49  19.5 7.38  18.6 7.34  21.0 7.49  21.2 7.41  22.3 7.44  22.5 7.61
1102 26.00 5858.779 4.220 -2.156   0.0 0.00   0.0 0.00   0.0 0.00   7.3 7.50   7.1 7.48  10.2 7.72   0.0 0.00   0.0 0.00   0.0 0.00
1104 26.00 5861.107 4.283 -2.327   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.9 7.71   0.0 0.00   0.0 0.00   0.0 0.00
1109 26.00 5916.249 2.453 -2.882   0.0 0.00  34.8 7.58  34.4 7.57   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1110 26.00 5927.786 4.652 -0.987  30.7 7.40  34.3 7.58  31.6 7.53   0.0 0.00   0.0 0.00  33.8 7.51  31.5 7.40   0.0 0.00  33.5 7.58
1120 26.00 6093.666 4.607 -1.297  16.8 7.36  14.4 7.41  17.5 7.51  21.1 7.46  17.6 7.37  20.9 7.53  17.3 7.36  24.7 7.54  19.1 7.57
1121 26.00 6094.364 4.652 -1.557  15.5 7.62  12.8 7.65  12.0 7.62  12.0 7.49  11.3 7.46  13.0 7.60   0.0 0.00  11.0 7.45  11.3 7.61
1122 26.00 6096.662 3.984 -1.758  20.9 7.38  18.2 7.45  22.1 7.55  22.9 7.41  22.4 7.39  23.4 7.50  23.1 7.41  23.4 7.42  19.4 7.50
1123 26.00 6105.152 4.548 -1.916   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.5 7.54  10.0 7.75   0.0 0.00   7.1 7.52   6.2 7.62
1124 26.00 6127.909 4.143 -1.352  33.1 7.35  31.2 7.45  31.3 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1125 26.00 6165.361 4.143 -1.434  28.1 7.34  26.3 7.44  25.1 7.42  31.3 7.39  35.2 7.45  31.0 7.46   0.0 0.00  35.9 7.46  32.4 7.57
1127 26.00 6187.987 3.943 -1.587  26.8 7.29  26.0 7.41  30.9 7.50  33.3 7.39  32.5 7.38  35.1 7.50  32.5 7.38  33.9 7.40  34.3 7.58
1132 26.00 6226.730 3.883 -2.055  27.5 7.72  22.9 7.76  26.3 7.83   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.1 7.81
1135 26.00 6330.838 4.733 -1.152  17.6 7.34  19.0 7.48  18.4 7.47  21.8 7.43  23.9 7.47  23.1 7.52  24.3 7.48  21.4 7.42  18.3 7.48
1138 26.00 6392.538 2.279 -3.939   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.4 7.68   0.0 0.00   7.7 7.53   7.9 7.77
1139 26.00 6436.411 4.186 -2.337   0.0 0.00   0.0 0.00   0.0 0.00   7.3 7.62   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1143 26.00 6591.325 4.593 -1.957   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.4 7.91
1144 26.00 6608.024 2.279 -3.952   0.0 0.00   0.0 0.00   0.0 0.00   6.6 7.46   6.9 7.46   0.0 0.00   0.0 0.00   0.0 0.00   5.1 7.58
1145 26.00 6627.540 4.548 -1.452   0.0 0.00  21.4 7.68  25.9 7.78  25.5 7.64  23.5 7.59  26.2 7.72  28.8 7.69   0.0 0.00   0.0 0.00
1146 26.00 6646.932 2.608 -3.931   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.5 7.78   6.3 7.82   0.0 0.00   0.0 0.00   0.0 0.00
1149 26.00 6703.568 2.759 -3.008  15.4 7.36  16.3 7.55  18.1 7.61  19.4 7.45  20.5 7.46  22.8 7.63  22.5 7.51  21.0 7.49  19.3 7.65
1150 26.00 6710.316 1.485 -4.813   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.4 7.88
1152 26.00 6725.353 4.103 -2.178  10.4 7.55   8.9 7.61   8.6 7.59  12.5 7.62  10.5 7.53  10.6 7.62  13.8 7.66  10.6 7.54  10.5 7.70
1153 26.00 6726.661 4.607 -1.003  32.1 7.37  28.3 7.42  29.5 7.44  31.2 7.35  33.5 7.38  31.6 7.42  29.8 7.32  31.1 7.34  34.2 7.53
1154 26.00 6732.070 4.584 -2.111   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.9 7.84   0.0 0.00   7.2 7.72   7.1 7.87
1155 26.00 6733.151 4.638 -1.403  15.9 7.45  15.7 7.56  17.1 7.60  18.4 7.51  16.1 7.43  15.6 7.50  16.9 7.46  18.6 7.51  17.8 7.63
1162 26.00 6806.847 2.727 -3.098  15.6 7.42  17.3 7.64  17.7 7.65  17.1 7.45  26.1 7.64  18.0 7.57  17.4 7.45  16.3 7.42  19.1 7.70
1163 26.00 6810.257 4.607 -0.927  34.4 7.33  30.4 7.38  26.6 7.31  34.6 7.32  36.8 7.35  37.3 7.43  36.6 7.35  37.1 7.36  35.0 7.47
1165 26.00 6828.590 4.638 -0.790   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  38.1 7.27   0.0 0.00
1167 26.00 6839.831 2.559 -3.362  10.2 7.33   7.7 7.37   0.0 0.00  11.3 7.36  13.3 7.42  13.2 7.54  12.5 7.40  15.4 7.50  10.9 7.55
1168 26.00 6843.648 4.548 -0.764   0.0 0.00  40.7 7.32   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1170 26.00 6857.243 4.076 -2.053  15.9 7.59  16.0 7.73  11.0 7.55  14.4 7.54  17.1 7.61  13.5 7.58  13.2 7.49  10.4 7.38   0.0 0.00
1173 26.00 6862.492 4.558 -1.405  26.2 7.62  19.5 7.59  23.4 7.68  31.4 7.70  33.4 7.73  28.9 7.72  21.6 7.51  18.8 7.44  18.5 7.58
1178 26.00 6999.878 4.103 -1.351  39.4 7.37  37.6 7.47  31.0 7.37  37.5 7.33  39.1 7.35  35.9 7.38  34.4 7.28  37.8 7.34  34.5 7.44
1179 26.00 7000.618 4.143 -2.106   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.0 7.23   0.0 0.00
1180 26.00 7007.963 4.178 -1.830   0.0 0.00  16.6 7.61   0.0 0.00  15.2 7.42   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1192 26.00 7107.460 4.186 -1.935   0.0 0.00   0.0 0.00   0.0 0.00  16.4 7.57  15.7 7.54  14.2 7.57  15.2 7.53  18.8 7.63  19.7 7.81
1194 26.00 7132.979 4.076 -1.595  22.7 7.30  25.7 7.49  24.4 7.47  30.1 7.43  29.1 7.41  28.4 7.48  31.2 7.44  23.8 7.31  28.6 7.56
1195 26.00 7142.503 4.956 -0.892  27.7 7.48   0.0 0.00  28.7 7.60  26.7 7.45  23.5 7.38  24.5 7.47  26.4 7.44  25.0 7.42   0.0 0.00
1199 26.00 7212.432 4.956 -0.992   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  29.0 7.59  29.5 7.66   0.0 0.00   0.0 0.00   0.0 0.00
1201 26.00 7219.678 4.076 -1.519   0.0 0.00   0.0 0.00   0.0 0.00  30.7 7.36  30.6 7.35  31.7 7.45  27.6 7.30  25.3 7.26  26.4 7.44
1202 26.00 7284.838 4.143 -1.578   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  27.2 7.57
1208 26.00 7440.952 4.913 -0.607   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  44.3 7.45   0.0 0.00   0.0 0.00   0.0 0.00
1210 26.00 7454.001 4.186 -2.285   0.0 0.00   0.0 0.00   0.0 0.00   8.7 7.61   9.1 7.62   0.0 0.00  10.1 7.67   0.0 0.00   8.2 7.73
1218 26.00 7541.926 5.099 -1.475   0.0 0.00   0.0 0.00   0.0 0.00   7.8 7.56   0.0 0.00   0.0 0.00   6.7 7.48   0.0 0.00   0.0 0.00
1219 26.00 7551.102 5.085 -1.472  10.8 7.70   0.0 0.00   0.0 0.00   9.5 7.63  10.3 7.67   8.4 7.63   9.6 7.63   0.0 0.00   0.0 0.00
1226 26.00 7746.587 5.064 -1.233   0.0 0.00   0.0 0.00   0.0 0.00  11.2 7.45  15.7 7.60  10.5 7.47  12.4 7.49  14.2 7.56  17.0 7.77
1228 26.00 7751.137 4.991 -0.719  33.0 7.41  33.4 7.52  35.9 7.56  38.0 7.47  41.3 7.52  38.3 7.54  35.7 7.44  37.8 7.47  33.8 7.53
1229 26.00 7802.473 5.085 -1.333   0.0 0.00   0.0 0.00   8.2 7.54  11.3 7.57  10.8 7.54  10.0 7.57  12.6 7.62   0.0 0.00  12.5 7.74
1230 26.00 7807.952 4.991 -0.497   0.0 0.00  44.8 7.45  44.6 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  45.6 7.47
1232 26.00 7844.555 4.835 -1.674   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.0 7.62   0.0 0.00   0.0 0.00
1233 26.00 7941.094 3.274 -2.464  22.2 7.41  19.4 7.49  22.3 7.56  20.8 7.36  25.2 7.44  28.2 7.60  24.3 7.42  24.0 7.42   0.0 0.00
1235 26.00 7955.755 5.033 -1.148   0.0 0.00   0.0 0.00   0.0 0.00  14.7 7.46  18.3 7.55  18.9 7.63  18.4 7.56   0.0 0.00   0.0 0.00
2002 26.01 5325.553 3.221 -3.210 158.9 7.49 151.2 7.53 162.4 7.62 160.4 7.56 155.3 7.54 159.1 7.66 159.4 7.55 159.6 7.57 160.6 7.70
2003 26.01 5425.257 3.199 -3.221 146.2 7.34 148.6 7.49 150.1 7.49 148.7 7.43 147.0 7.43 148.1 7.53 147.5 7.41 150.9 7.45 146.9 7.56
2004 26.01 5427.826 6.724 -1.487  29.4 7.42  29.8 7.51  31.2 7.55  28.7 7.47  29.8 7.47  27.9 7.53  28.5 7.46  29.9 7.47  27.8 7.58
2005 26.01 5991.376 3.153 -3.540 130.7 7.44 134.4 7.60 137.8 7.63 128.0 7.46 124.7 7.44 122.5 7.53 125.5 7.44 119.4 7.38 127.3 7.63
2006 26.01 6084.111 3.199 -3.791  99.1 7.45  97.4 7.58  97.3 7.58 104.3 7.54 104.0 7.53 100.9 7.63 106.3 7.55  97.9 7.47  97.1 7.67
2008 26.01 6149.258 3.889 -2.720 141.2 7.38 139.9 7.47 138.2 7.46 141.2 7.44 138.8 7.43 138.8 7.52 136.3 7.39 136.7 7.40 138.0 7.54
2010 26.01 6247.557 3.892 -2.336 206.1 7.62 199.1 7.62 198.4 7.59 196.4 7.58 197.4 7.64 200.7 7.72 198.6 7.61 199.4 7.63 198.7 7.68
2012 26.01 6446.410 6.222 -1.938  33.4 7.53  28.3 7.53  29.1 7.56  27.8 7.48  31.2 7.52  27.8 7.57  26.6 7.45  27.9 7.47  26.9 7.61
2014 26.01 7479.693 3.892 -3.656  57.8 7.49  55.3 7.60  58.7 7.65  56.8 7.53  58.2 7.51  55.4 7.63  57.3 7.52  57.2 7.51  52.2 7.67


==> anc/etables/213306_cnona.dat <==
213306-091002A 24455106.98  0.5016 -14.1 5705.9 2.192 +0.069 3.88  7.00    25.9 8.295 -0.056  50.4 8.272 -0.078  46.5 8.275 -0.074  43.2 8.279 -0.071  31.0 8.290 -0.061    71.9 8.407 -0.286  52.9 8.449 -0.243  31.5 8.505 -0.188    35.8 8.799 -0.039    59.8 6.484 -0.063  91.1 6.467 -0.080
213306-091002B 24455107.22  0.5454 -11.5 5713.4 2.311 +0.087 4.25  7.64    26.5 8.337 -0.051  52.0 8.319 -0.070  47.9 8.321 -0.067  44.4 8.323 -0.065  31.8 8.334 -0.055    70.1 8.411 -0.264  51.1 8.451 -0.225  29.8 8.502 -0.173    37.8 8.853 -0.035    62.5 6.497 -0.060  95.8 6.480 -0.077
213306-091003A 24455107.98  0.6873  -4.1 5681.6 2.065 +0.109 4.51  9.84    27.3 8.282 -0.059  53.7 8.260 -0.081  49.6 8.264 -0.078  45.9 8.266 -0.075  32.8 8.278 -0.064    68.3 8.296 -0.274  49.5 8.338 -0.233  28.5 8.389 -0.181    37.3 8.778 -0.042    68.1 6.536 -0.061 103.7 6.519 -0.078
213306-091003B 24455108.07  0.7049  -3.8 5661.2 2.122 +0.102 4.62 10.15    27.9 8.325 -0.055  54.6 8.303 -0.077  50.4 8.307 -0.073  46.7 8.309 -0.070  33.4 8.320 -0.059    68.4 8.339 -0.266  49.5 8.381 -0.225  28.5 8.431 -0.174    38.5 8.830 -0.040    68.4 6.522 -0.059 104.5 6.505 -0.076
213306-091003C 24455108.15  0.7198  -1.9 5665.8 2.144 +0.092 4.77 10.48    29.2 8.353 -0.054  56.9 8.331 -0.076  52.6 8.335 -0.073  48.8 8.338 -0.070  34.9 8.347 -0.059    69.1 8.345 -0.263  49.9 8.385 -0.223  28.6 8.435 -0.173    38.7 8.836 -0.039    67.8 6.514 -0.058 104.3 6.497 -0.075
213306-091003D 24455108.21  0.7302  -1.5 5624.7 1.977 +0.010 4.77 10.76    29.9 8.342 -0.061  58.0 8.317 -0.086  53.6 8.321 -0.082  49.8 8.325 -0.079  35.8 8.337 -0.067    69.7 8.337 -0.276  50.4 8.379 -0.234  29.0 8.431 -0.182    39.7 8.850 -0.042    67.5 6.494 -0.060 103.7 6.478 -0.075
213306-091003E 24455108.26  0.7393  -1.6 5632.5 1.919 +0.032 4.79 11.03    32.2 8.356 -0.063  61.7 8.331 -0.089  57.1 8.335 -0.085  53.1 8.338 -0.083  38.4 8.350 -0.070    70.3 8.304 -0.279  50.8 8.345 -0.238  29.3 8.399 -0.185    40.0 8.821 -0.045    67.2 6.499 -0.059 103.5 6.482 -0.076
213306-091003F 24455108.30  0.7473  -0.1 5657.5 1.990 +0.028 4.77 11.21    33.4 8.387 -0.062  63.5 8.361 -0.088  58.8 8.365 -0.084  54.7 8.368 -0.081  39.7 8.380 -0.069    71.8 8.324 -0.281  52.0 8.366 -0.239  30.0 8.419 -0.185    39.8 8.822 -0.044    67.5 6.513 -0.060 103.8 6.496 -0.077
213306-091004A 24455108.96  0.8706 -11.2 6329.9 2.658 +0.104 5.97 11.66    33.0 8.236 -0.052  68.3 8.217 -0.071  62.6 8.220 -0.069  57.7 8.223 -0.066  40.1 8.232 -0.056   120.4 8.308 -0.334  89.8 8.364 -0.278  53.2 8.428 -0.214    59.3 8.724 -0.043    44.8 6.570 -0.063  76.0 6.560 -0.072
213306-091004B 24455109.05  0.8864 -17.7 6318.9 2.524 +0.032 5.79 10.90    35.7 8.251 -0.059  72.5 8.229 -0.080  66.6 8.232 -0.077  61.5 8.235 -0.074  43.1 8.245 -0.064   137.7 8.380 -0.376 104.8 8.441 -0.314  64.4 8.514 -0.241    70.7 8.800 -0.050    41.0 6.524 -0.065  70.1 6.514 -0.074
213306-091004C 24455109.13  0.9018 -22.7 6323.4 2.500 +0.007 5.58 10.42    39.6 8.306 -0.061  78.4 8.282 -0.085  72.2 8.286 -0.081  67.0 8.289 -0.079  47.6 8.301 -0.066   151.0 8.460 -0.404 117.2 8.526 -0.338  74.2 8.605 -0.259    81.3 8.878 -0.054    37.8 6.485 -0.067  65.0 6.476 -0.075
213306-091004D 24455109.20  0.9161 -27.1 6545.3 2.652 +0.046 5.58 10.31    39.6 8.258 -0.058  79.7 8.236 -0.080  73.3 8.240 -0.076  67.9 8.243 -0.073  47.9 8.254 -0.062   162.5 8.400 -0.426 128.3 8.478 -0.348  82.9 8.565 -0.261    92.2 8.827 -0.053    35.0 6.528 -0.064  61.0 6.520 -0.072
213306-091004E 24455109.27  0.9288 -31.1 6662.9 2.511 -0.027 5.29 10.41    41.2 8.191 -0.061  82.2 8.164 -0.087  75.8 8.169 -0.082  70.2 8.172 -0.079  49.7 8.185 -0.066   172.3 8.332 -0.471 139.9 8.422 -0.379  94.1 8.526 -0.276   101.3 8.745 -0.052    32.4 6.509 -0.058  56.6 6.500 -0.067
213306-091005A 24455109.96  0.0577 -36.9 6515.1 2.307 -0.091 5.01  9.33    46.0 8.261 -0.070  87.9 8.227 -0.104  81.5 8.233 -0.098  75.9 8.237 -0.094  54.9 8.254 -0.077   175.4 8.391 -0.506 143.1 8.481 -0.416  97.8 8.588 -0.309    98.6 8.789 -0.062    28.5 6.407 -0.062  50.2 6.399 -0.070
213306-091005B 24455110.21  0.1038 -34.7 6426.7 2.437 +0.076 4.49  9.42    43.0 8.305 -0.066  81.4 8.274 -0.096  75.5 8.280 -0.090  70.4 8.284 -0.087  51.1 8.298 -0.072   155.0 8.434 -0.467 125.0 8.515 -0.386  83.9 8.610 -0.291    96.4 8.884 -0.062    36.2 6.517 -0.065  61.1 6.506 -0.075
213306-091005C 24455110.27  0.1140 -34.3 6189.4 2.119 +0.048 4.42  9.23    43.5 8.318 -0.078  81.0 8.284 -0.112  75.3 8.290 -0.106  70.3 8.294 -0.102  51.6 8.312 -0.085   157.4 8.525 -0.485 126.9 8.601 -0.408  85.9 8.694 -0.315   101.6 8.994 -0.078    35.8 6.421 -0.070  60.4 6.409 -0.081


==> anc/etables/213306_feabw.dat <==
#no. ecode  lambda   chi   loggf   091002A    091002B    091003A    091003B    091003C    091003D    091003E    091003F    091004A    091004B    091004C    091004D    091004E    091005A    091005B    091005C
0102 26.00 4445.471 0.087 -5.411   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.1 7.68  16.6 7.53  15.3 7.50  11.4 7.60   7.6 7.47   8.7 7.41  14.7 7.59   0.0 0.00
0103 26.00 5225.525 0.110 -4.741   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  28.5 7.38  30.7 7.29   0.0 0.00   0.0 0.00
0105 26.00 5250.208 0.121 -4.859   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.9 7.36  20.7 7.35  24.9 7.31   0.0 0.00   0.0 0.00
0106 26.00 5326.140 3.570 -2.153   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  27.6 7.58  29.4 7.75  20.5 7.59  17.8 7.46  25.5 7.61   0.0 0.00
0107 26.00 5412.798 4.440 -1.727   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  19.3 7.74  18.8 7.84   0.0 0.00  17.1 7.75  21.1 7.83   0.0 0.00
0108 26.00 5491.840 4.190 -2.139  15.7 7.48  16.4 7.50  19.0 7.55  19.1 7.54  22.0 7.60  19.3 7.52  17.6 7.48  16.5 7.47  11.6 7.71  11.1 7.68   6.2 7.42   7.7 7.63   6.7 7.57   8.3 7.62   8.2 7.59   0.0 0.00
0110 26.00 5661.348 4.280 -1.790  32.0 7.56  30.8 7.53   0.0 0.00   0.0 0.00   0.0 0.00  32.5 7.50  30.5 7.48  28.6 7.46  16.3 7.59  17.2 7.60  15.2 7.55  14.5 7.64  12.4 7.57  10.7 7.45  13.7 7.55   0.0 0.00
0111 26.00 5696.102 4.550 -1.847   0.0 0.00  19.2 7.61   0.0 0.00  31.8 7.83  27.6 7.76  29.4 7.77  25.6 7.71  27.4 7.76  16.1 7.87  16.9 7.88  12.5 7.75  10.5 7.78   5.6 7.49   0.0 0.00   9.8 7.68   0.0 0.00
0113 26.00 5705.466 4.300 -1.433   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  30.4 7.53  32.2 7.57  25.2 7.56  20.5 7.46  25.6 7.52  29.3 7.58  27.1 7.43
0114 26.00 5778.455 2.590 -3.468  31.2 7.56  33.3 7.59   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  12.4 7.64  12.4 7.63   9.7 7.53  10.0 7.71   7.2 7.58   8.5 7.57   9.4 7.58   0.0 0.00
0115 26.00 5784.657 3.340 -2.615   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.3 7.47  10.8 7.48  14.3 7.58   0.0 0.00
0116 26.00 5855.091 4.607 -1.478  32.1 7.55  30.0 7.51   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.3 7.54  31.7 7.51  18.5 7.61  17.0 7.56  17.1 7.57  13.3 7.56  13.5 7.56  14.0 7.54  15.4 7.57   0.0 0.00
0117 26.00 5909.970 3.210 -2.579   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  35.4 7.79   0.0 0.00   0.0 0.00  24.5 7.71   0.0 0.00   0.0 0.00
0118 26.00 5956.692 0.859 -4.537   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  28.4 7.50  26.3 7.47  21.7 7.60  13.2 7.42  15.0 7.37  27.4 7.60   0.0 0.00
0119 26.00 6082.708 2.223 -3.555   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  27.5 7.75  24.8 7.69  21.8 7.64  13.9 7.61  14.3 7.65  15.3 7.59  22.2 7.73  28.5 7.67
0120 26.00 6120.244 0.910 -5.906   9.6 7.71  10.3 7.75   0.0 0.00  10.9 7.71   7.5 7.55  10.4 7.65  10.5 7.67   8.9 7.62   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0122 26.00 6151.617 2.176 -3.296   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  36.2 7.57  33.1 7.53  26.9 7.61  21.5 7.54  19.8 7.41  30.3 7.58   0.0 0.00
0124 26.00 6180.203 2.730 -2.615   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.7 7.54  34.8 7.57  33.5 7.47   0.0 0.00   0.0 0.00
0128 26.00 6240.645 2.220 -3.269   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  35.5 7.58  27.1 7.62  26.2 7.64  29.9 7.62  34.0 7.64  33.0 7.45
0130 26.00 6271.276 3.330 -2.751  33.2 7.58   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  13.2 7.59  16.6 7.68  14.3 7.62  11.8 7.67   6.7 7.44   9.9 7.54  20.1 7.84  20.1 7.70
0133 26.00 6311.500 2.832 -3.141   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.6 7.75   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0137 26.00 6498.937 0.958 -4.632   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  29.1 7.67  22.1 7.54  18.5 7.68  13.4 7.59  11.0 7.38  18.9 7.57  28.9 7.55
0138 26.00 6518.365 2.830 -2.564   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.5 7.55  25.3 7.43  28.0 7.40  31.3 7.42   0.0 0.00
0139 26.00 6574.225 0.990 -4.980   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  17.6 7.83  16.4 7.78  16.1 7.78   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0140 26.00 6581.207 1.480 -4.751   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  32.6 7.63   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.6 7.74   0.0 0.00   0.0 0.00
0143 26.00 6625.021 1.010 -5.307  24.5 7.63  29.1 7.71  37.2 7.80  35.4 7.75  33.5 7.72  33.7 7.68  30.7 7.64  30.9 7.68   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   3.7 7.61   5.8 7.75   0.0 0.00
0144 26.00 6667.725 4.580 -2.125   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.9 7.81   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.8 7.63   0.0 0.00
0145 26.00 6699.162 4.590 -2.081  10.1 7.54  11.5 7.60  12.6 7.63  12.0 7.59  10.7 7.54   0.0 0.00   0.0 0.00   0.0 0.00   7.2 7.73   6.4 7.67   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.5 7.73   0.0 0.00
0146 26.00 6739.520 1.557 -4.790  14.6 7.41  14.6 7.41  18.9 7.51  20.6 7.52  16.2 7.41  17.1 7.39  17.6 7.42  15.9 7.40   2.8 7.31   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   2.9 7.41   0.0 0.00
0147 26.00 6750.150 2.424 -2.570   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  37.7 7.19   0.0 0.00   0.0 0.00
0148 26.00 6752.705 4.640 -1.186   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  30.8 7.56  29.7 7.53  25.0 7.45  22.0 7.50  21.4 7.49  15.5 7.29  25.8 7.52  26.8 7.44
0149 26.00 6793.252 4.080 -2.366  19.3 7.63  15.9 7.54   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.9 7.47   6.7 7.58   0.0 0.00
0150 26.00 6804.001 4.650 -1.522   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.1 7.71  17.6 7.63  16.9 7.72   0.0 0.00   0.0 0.00  26.3 7.88   0.0 0.00
0152 26.00 6837.016 4.590 -1.750  26.3 7.67  27.2 7.68  35.3 7.79  29.8 7.69  28.4 7.67  28.7 7.65  33.0 7.73  33.1 7.75  15.5 7.75  15.2 7.73  13.5 7.68  10.9 7.69  13.1 7.78   7.1 7.46  14.2 7.75   0.0 0.00
0155 26.00 6971.933 3.020 -3.344  16.6 7.49  20.3 7.58  28.0 7.71  22.9 7.59  27.7 7.69  26.2 7.63  28.4 7.68  25.9 7.65   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0157 26.00 7112.168 2.990 -2.906   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.8 7.45  16.4 7.49  12.1 7.35  11.8 7.49   9.6 7.44  12.3 7.47  15.6 7.54   0.0 0.00
0158 26.00 7189.151 3.070 -2.658   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.9 7.44  22.0 7.45  19.6 7.55   9.0 7.23   0.0 0.00  17.4 7.42   0.0 0.00
0159 26.00 7401.688 4.190 -1.549   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  26.8 7.43  25.0 7.39  23.6 7.37  18.1 7.37  18.0 7.38   0.0 0.00  18.8 7.32  28.7 7.41
0160 26.00 7723.205 2.280 -3.469   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  26.9 7.62  29.1 7.65   0.0 0.00  17.9 7.61  17.9 7.66   0.0 0.00  22.6 7.62   0.0 0.00
0161 26.00 7912.864 0.859 -4.784   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  17.9 7.65   9.6 7.44   0.0 0.00  17.9 7.54   0.0 0.00
0162 26.00 8075.146 0.910 -4.970   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.0 7.73   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  20.6 7.83   0.0 0.00
0163 26.00 8204.098 0.915 -6.052   0.0 0.00   8.8 7.70   7.5 7.60   7.4 7.56   8.5 7.63   4.6 7.31   4.0 7.26   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0164 26.00 8293.514 3.300 -2.160   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  27.4 7.21  31.7 7.29  25.6 7.34  19.8 7.25  18.5 7.14   0.0 0.00  40.0 7.34
0165 26.00 8365.633 3.250 -2.023   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  44.8 7.43  40.3 7.41  40.5 7.34   0.0 0.00   0.0 0.00
0202 26.01 4620.521 2.828 -3.226 184.2 7.54 181.3 7.43   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0205 26.01 5264.812 3.230 -3.108   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 159.9 7.25 157.3 7.30 160.7 7.27 156.7 7.22 149.0 7.30 170.1 7.38
0206 26.01 5414.073 3.221 -3.568 123.0 7.53 130.8 7.59 150.2 7.63 135.9 7.52 154.8 7.65 151.9 7.55 145.3 7.48 153.6 7.57 135.6 7.57 139.6 7.55 135.5 7.53 134.6 7.59 131.2 7.51 131.9 7.48 131.7 7.59 144.0 7.59
0207 26.01 5525.125 3.267 -4.007  84.5 7.57  89.7 7.62 114.2 7.68 122.1 7.73 120.5 7.72   0.0 0.00 122.7 7.66 125.2 7.69  95.2 7.70  87.9 7.62  77.0 7.55  77.9 7.61  73.2 7.52  83.7 7.54  81.9 7.60  86.2 7.53
0208 26.01 6432.680 2.891 -3.579 157.6 7.46 165.9 7.51 177.9 7.46 181.1 7.49 176.4 7.43 177.5 7.35 185.3 7.39 185.9 7.42 191.5 7.56 180.4 7.46 175.0 7.43 173.6 7.50 161.9 7.40 168.2 7.40 167.5 7.53 171.0 7.44
0209 26.01 6516.080 2.891 -3.302 202.0 7.60 207.5 7.58 225.4 7.57 235.6 7.64 243.0 7.66 238.6 7.54 254.3 7.65   0.0 0.00 230.5 7.51 215.1 7.39 207.6 7.36 204.7 7.43 192.6 7.33 189.3 7.28 191.1 7.44 205.4 7.45
0210 26.01 7222.394 3.889 -3.175 102.9 7.51 108.2 7.57 113.4 7.50 121.3 7.58 116.1 7.53 120.5 7.49 120.3 7.47 129.5 7.55 119.3 7.58 115.2 7.52 113.1 7.50 103.4 7.49 101.2 7.42 108.9 7.43 104.4 7.49 107.4 7.42
0211 26.01 7224.487 3.889 -3.196 112.3 7.62 115.1 7.65 139.8 7.73 130.9 7.67 124.7 7.62 120.6 7.51 120.5 7.49   0.0 0.00 116.0 7.58   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0212 26.01 7515.831 3.903 -3.432  88.8 7.64  81.3 7.59  94.0 7.60  92.6 7.61  89.2 7.57  90.9 7.51  93.4 7.51  81.9 7.44  87.6 7.63  86.5 7.58  85.2 7.56  80.5 7.58  80.5 7.53  58.0 7.27  90.2 7.64 104.2 7.65
0213 26.01 7711.723 3.903 -2.577 184.9 7.62 191.8 7.64 198.8 7.54 192.4 7.50 187.0 7.44 186.1 7.36 188.5 7.35 173.2 7.26 241.6 7.70 225.7 7.58 215.9 7.54 207.5 7.55 205.2 7.53 202.0 7.49 198.6 7.61 198.6 7.52
1004 26.00 4551.649 3.943 -1.893   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  12.2 7.30   0.0 0.00  12.8 7.32  10.3 7.33  14.6 7.51  10.2 7.28  14.9 7.44   0.0 0.00
1005 26.00 4574.215 3.211 -2.320   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.7 7.56  18.6 7.44  22.6 7.46  26.9 7.53   0.0 0.00
1010 26.00 4631.486 4.548 -1.859  16.4 7.59  14.9 7.55  14.4 7.52  14.7 7.51  12.9 7.45  13.6 7.45  12.5 7.42   9.3 7.30   0.0 0.00   4.9 7.36   0.0 0.00   6.4 7.58   0.0 0.00   5.0 7.43   7.7 7.61   0.0 0.00
1011 26.00 4635.846 2.845 -2.349   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.9 7.28  27.6 7.35  21.6 7.16   0.0 0.00   0.0 0.00
1015 26.00 4779.443 3.415 -2.115   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.9 7.46  22.4 7.48  20.5 7.38  26.1 7.47   0.0 0.00
1016 26.00 4780.811 3.251 -3.205  15.4 7.66  17.8 7.73  18.6 7.73  19.7 7.74  21.0 7.77  13.9 7.54  13.5 7.54  15.0 7.61   8.3 7.83   4.4 7.53   0.0 0.00   0.0 0.00   0.0 0.00   4.5 7.63   7.8 7.85   0.0 0.00
1019 26.00 4807.708 3.368 -1.947   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  27.4 7.36  24.1 7.31  26.7 7.30   0.0 0.00   0.0 0.00
1020 26.00 4808.147 3.251 -2.605   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.5 7.28   0.0 0.00   0.0 0.00   0.0 0.00   5.5 7.12   9.7 7.35   0.0 0.00
1021 26.00 4813.116 3.274 -2.688   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.3 7.57  12.0 7.49   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1026 26.00 4961.915 3.634 -2.259   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.2 7.66  17.0 7.53  14.6 7.46  14.2 7.58   9.7 7.41  13.9 7.52  17.7 7.61   0.0 0.00
1031 26.00 5223.187 3.635 -2.231   0.0 0.00   0.0 0.00   0.0 0.00  29.4 7.31   0.0 0.00  28.0 7.26   0.0 0.00  29.3 7.31  12.6 7.36  12.1 7.33  11.9 7.33  11.8 7.46   8.5 7.31  12.4 7.43  13.8 7.45  27.4 7.66
1033 26.00 5253.023 2.279 -3.819   0.0 0.00  20.8 7.43   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1043 26.00 5376.826 4.294 -1.983   0.0 0.00  21.6 7.57   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1045 26.00 5385.579 3.695 -3.008   8.6 7.60   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1047 26.00 5395.215 4.446 -1.682  23.9 7.47  25.9 7.50  25.9 7.49   0.0 0.00   0.0 0.00  30.6 7.53  30.3 7.53  28.5 7.52  12.4 7.50   9.5 7.38  10.6 7.43   7.3 7.37   6.6 7.32   7.2 7.31  10.9 7.49   0.0 0.00
1049 26.00 5401.264 4.320 -1.666   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.1 7.41   0.0 0.00  31.8 7.44  15.2 7.47  13.9 7.42  14.5 7.45  12.4 7.49  12.2 7.48  16.1 7.56  19.0 7.62   0.0 0.00
1050 26.00 5406.770 4.371 -1.394   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.9 7.22  17.5 7.31  16.7 7.28  17.6 7.31  19.4 7.46  16.3 7.38  19.0 7.41  21.7 7.46   0.0 0.00
1052 26.00 5417.039 4.415 -1.347   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  25.9 7.49  24.7 7.45  22.3 7.41  20.0 7.47  20.6 7.48  19.3 7.40  22.1 7.46   0.0 0.00
1055 26.00 5436.587 2.279 -3.264   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.0 7.56   0.0 0.00
1056 26.00 5441.354 4.312 -1.511   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.2 7.65  25.0 7.53  22.7 7.49  22.5 7.60  19.6 7.54  20.4 7.51  23.3 7.56   0.0 0.00
1058 26.00 5464.278 4.143 -1.545   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  30.9 7.53  27.8 7.59  25.8 7.56   0.0 0.00   0.0 0.00   0.0 0.00
1059 26.00 5470.092 4.446 -1.522  31.2 7.45  31.6 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.5 7.62  17.6 7.49  15.5 7.44  15.8 7.56  14.2 7.51  13.5 7.44  16.6 7.52   0.0 0.00
1062 26.00 5517.069 4.209 -1.979   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.7 7.43   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1063 26.00 5522.447 4.209 -1.373   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  32.7 7.44  31.6 7.54  25.2 7.43  30.0 7.47   0.0 0.00   0.0 0.00
1064 26.00 5546.500 4.371 -1.018   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  29.9 7.29  28.0 7.26  26.7 7.19   0.0 0.00   0.0 0.00
1065 26.00 5549.948 3.695 -2.762   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  33.2 7.93  30.1 7.86   0.0 0.00  30.8 7.89   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.3 7.62   0.0 0.00   0.0 0.00
1066 26.00 5552.691 4.956 -1.704   9.6 7.54   9.7 7.55   7.9 7.45   0.0 0.00   9.7 7.52   0.0 0.00   0.0 0.00   7.0 7.38   0.0 0.00   4.6 7.51   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1067 26.00 5559.638 4.988 -1.614  11.0 7.55   9.3 7.47   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   2.6 7.19   0.0 0.00   3.9 7.47   0.0 0.00   3.4 7.36   0.0 0.00   0.0 0.00
1069 26.00 5568.867 3.635 -2.817  14.6 7.58  14.0 7.56  17.4 7.64  20.5 7.70  18.2 7.65   0.0 0.00  14.9 7.54  16.9 7.61   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.8 7.57   5.7 7.63   0.0 0.00
1070 26.00 5577.031 5.033 -1.446  17.7 7.64  19.4 7.68   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  11.1 7.72   7.2 7.52   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.1 7.71   0.0 0.00
1072 26.00 5595.075 5.064 -1.633   9.4 7.57   8.0 7.49   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1073 26.00 5608.974 4.209 -2.287  16.0 7.65  17.4 7.68  26.1 7.86  26.0 7.84  20.3 7.73  16.3 7.60  23.8 7.78  23.2 7.79   9.9 7.80   8.2 7.71   7.9 7.69   0.0 0.00   5.4 7.63   6.3 7.65   8.0 7.74   0.0 0.00
1074 26.00 5618.631 4.209 -1.233   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.1 7.20   0.0 0.00   0.0 0.00
1075 26.00 5619.587 4.386 -1.409   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.4 7.45  18.2 7.34  17.4 7.32  15.5 7.38  14.4 7.34  10.9 7.17  17.9 7.39   0.0 0.00
1076 26.00 5636.696 3.640 -2.495  24.6 7.51  22.6 7.46  30.2 7.59  30.2 7.57   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.1 7.25   6.0 7.35   9.0 7.51   0.0 0.00
1078 26.00 5650.020 5.099 -0.749   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.5 7.42   0.0 0.00  24.7 7.53  22.8 7.45  26.6 7.53   0.0 0.00
1079 26.00 5650.704 5.085 -0.672   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  32.9 7.50  32.8 7.49  29.9 7.45  31.9 7.58   0.0 0.00  29.1 7.49  30.7 7.51   0.0 0.00
1080 26.00 5651.470 4.473 -1.747  30.7 7.68  30.4 7.67  29.4 7.64  32.1 7.66  23.0 7.50  26.7 7.55  29.4 7.61  26.7 7.57  12.3 7.58  12.8 7.59  12.4 7.58   6.7 7.41  12.5 7.69   9.5 7.52  12.9 7.64   0.0 0.00
1081 26.00 5652.320 4.260 -1.731  29.0 7.43   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  17.7 7.55  18.2 7.55  12.3 7.38  12.5 7.50  12.6 7.50  13.1 7.47  13.5 7.47   0.0 0.00
1082 26.00 5653.889 4.386 -1.334   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  26.3 7.45  24.8 7.41  20.4 7.32  18.9 7.40  17.2 7.35  17.2 7.30  21.5 7.40  33.4 7.51
1083 26.00 5672.267 4.584 -2.836   0.0 0.00   2.5 7.72   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1085 26.00 5680.241 4.186 -2.306  21.0 7.76  22.1 7.78   0.0 0.00  23.3 7.78  26.5 7.83  19.7 7.68  22.1 7.74  23.3 7.78   7.8 7.69   8.4 7.71   8.4 7.72   7.9 7.81   6.6 7.72   6.7 7.68   9.6 7.82   0.0 0.00
1087 26.00 5732.275 4.991 -1.400  19.2 7.59  16.7 7.52   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  25.3 7.96
1088 26.00 5752.023 4.548 -0.846   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  32.4 7.26   0.0 0.00   0.0 0.00
1090 26.00 5760.345 3.642 -2.438  27.8 7.51  32.2 7.58   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.1 7.63  11.6 7.51  10.7 7.61   8.5 7.51   5.9 7.29   9.8 7.49   0.0 0.00
1092 26.00 5793.913 4.220 -1.578   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.5 7.47  21.5 7.44  21.9 7.45  13.9 7.36  13.2 7.33  14.0 7.31  17.9 7.41   0.0 0.00
1093 26.00 5814.805 4.283 -1.797  30.5 7.54  31.4 7.54   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  16.5 7.60  17.1 7.60  16.1 7.58  13.5 7.62  11.4 7.54  11.3 7.48  17.3 7.66  23.9 7.71
1094 26.00 5827.875 3.283 -3.165  17.2 7.64  17.3 7.64  23.3 7.76  20.1 7.67  20.7 7.69  17.8 7.59  17.9 7.60  20.5 7.68   7.3 7.72   9.1 7.81   5.2 7.57   5.1 7.70   3.7 7.57   0.0 0.00   6.3 7.71   0.0 0.00
1095 26.00 5835.098 4.256 -2.113  27.8 7.77  24.9 7.71   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.1 7.73   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1096 26.00 5837.700 4.294 -2.255  14.5 7.64  14.2 7.62   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.6 7.71   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1097 26.00 5845.266 5.033 -1.673   8.9 7.54  11.0 7.63   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1098 26.00 5849.682 3.695 -2.885   9.6 7.50  11.2 7.56   9.4 7.47   9.8 7.47  10.1 7.49   9.6 7.43   9.1 7.42  10.1 7.48   0.0 0.00   3.7 7.50   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1099 26.00 5852.217 4.548 -1.127   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.2 7.50  31.5 7.46  28.7 7.52  22.3 7.40  26.5 7.44  29.4 7.48   0.0 0.00
1101 26.00 5856.083 4.294 -1.513   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  26.5 7.54  26.4 7.53  24.5 7.50  20.7 7.54  20.5 7.53  21.7 7.51  23.7 7.54   0.0 0.00
1102 26.00 5858.779 4.220 -2.156  16.2 7.52  16.6 7.53  21.7 7.64  14.4 7.43  15.5 7.46  13.3 7.37  16.4 7.47  15.4 7.46   7.1 7.52   7.0 7.51   6.4 7.47   5.1 7.49   2.6 7.18   4.4 7.37   6.8 7.54   0.0 0.00
1104 26.00 5861.107 4.283 -2.327  10.5 7.55  15.0 7.71  12.8 7.62  16.1 7.71  12.7 7.61  12.0 7.55  14.1 7.64   8.3 7.41   0.0 0.00   7.1 7.74   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1105 26.00 5880.029 4.558 -1.877  17.3 7.60  17.7 7.60   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  12.0 7.77   9.0 7.63   8.1 7.59   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1106 26.00 5881.279 4.607 -1.741  25.1 7.69  22.8 7.64   0.0 0.00  22.0 7.59   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.6 7.76  11.4 7.64  11.1 7.63  10.6 7.72   9.2 7.65   0.0 0.00  12.6 7.74   0.0 0.00
1107 26.00 5902.485 4.593 -1.783  22.5 7.66  23.6 7.68   0.0 0.00  19.3 7.55   0.0 0.00  18.4 7.51  14.6 7.41  15.8 7.46   0.0 0.00  11.0 7.66  10.4 7.63  10.4 7.75   5.3 7.44   0.0 0.00   0.0 0.00   0.0 0.00
1108 26.00 5905.689 4.652 -0.650   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  28.2 7.08   0.0 0.00   0.0 0.00
1109 26.00 5916.249 2.453 -2.882   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.4 7.52   0.0 0.00   0.0 0.00
1110 26.00 5927.786 4.652 -0.987   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  32.7 7.54  24.5 7.39  33.0 7.50   0.0 0.00   0.0 0.00
1111 26.00 5929.667 4.548 -1.140   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  27.4 7.40  28.8 7.43  27.0 7.51  20.2 7.36  25.3 7.43  34.7 7.58   0.0 0.00
1113 26.00 5969.559 4.283 -2.732   6.7 7.74   5.9 7.68   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1119 26.00 6034.033 4.312 -2.335   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.0 7.76   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1120 26.00 6093.666 4.607 -1.297  36.4 7.43   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  19.4 7.44  20.9 7.47  17.7 7.39  16.3 7.47  14.1 7.40  15.5 7.40  17.9 7.45   0.0 0.00
1121 26.00 6094.364 4.652 -1.557  26.9 7.57  26.7 7.56  26.5 7.55  24.2 7.49  29.8 7.59  19.0 7.35  24.0 7.47  22.0 7.44   9.3 7.41   9.6 7.41   8.3 7.35  11.2 7.59   6.5 7.35   8.9 7.44  14.5 7.64   0.0 0.00
1122 26.00 6096.662 3.984 -1.758   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  32.0 7.60  25.7 7.48  23.3 7.44  19.4 7.48  19.5 7.49  19.9 7.44  20.8 7.45   0.0 0.00
1123 26.00 6105.152 4.548 -1.916  12.6 7.46  13.1 7.48  14.4 7.51  13.6 7.47  14.7 7.51  11.1 7.35   9.8 7.30  12.2 7.42   9.6 7.69   5.8 7.46   6.3 7.50   0.0 0.00   4.2 7.43   3.3 7.28   6.8 7.58   0.0 0.00
1124 26.00 6127.909 4.143 -1.352   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  36.2 7.51  36.3 7.52  23.5 7.25   0.0 0.00   0.0 0.00
1125 26.00 6165.361 4.143 -1.434   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.4 7.44  30.2 7.38  28.2 7.47  24.9 7.42  25.9 7.38  32.6 7.48   0.0 0.00
1126 26.00 6187.398 2.832 -4.094   6.0 7.62   4.2 7.46   5.0 7.52   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1127 26.00 6187.987 3.943 -1.587   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  30.3 7.48  25.8 7.42  29.0 7.42  33.4 7.47   0.0 0.00
1130 26.00 6220.776 3.882 -2.322  24.7 7.54  20.2 7.44  22.1 7.47  21.9 7.45  18.5 7.37  17.5 7.31  21.8 7.43  16.9 7.32   9.4 7.50   7.4 7.38   6.3 7.31   5.9 7.42   4.9 7.34   2.9 7.05   8.9 7.52   0.0 0.00
1132 26.00 6226.730 3.883 -2.055   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  27.7 7.73  26.0 7.69  23.3 7.64  23.9 7.78  22.4 7.76  16.2 7.55  29.0 7.81  24.9 7.61
1135 26.00 6330.838 4.733 -1.152   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  27.3 7.55  20.8 7.42  21.7 7.44  20.4 7.51  18.3 7.47  15.9 7.36  18.6 7.42  20.0 7.36
1137 26.00 6367.111 4.795 -2.373   2.5 7.42   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   2.7 7.41   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1138 26.00 6392.538 2.279 -3.939  24.4 7.56  24.8 7.56  27.8 7.59  26.3 7.54  29.0 7.59  23.9 7.46  26.6 7.52  22.0 7.45   4.8 7.38   5.7 7.44   6.1 7.47   4.8 7.55   4.3 7.53   5.7 7.57   6.0 7.55   0.0 0.00
1139 26.00 6436.411 4.186 -2.337  12.5 7.52  14.0 7.57  20.5 7.73  15.8 7.59  14.3 7.55  13.5 7.50  13.4 7.50  18.6 7.67   8.1 7.70   5.0 7.48   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.1 7.54   0.0 0.00
1143 26.00 6591.325 4.593 -1.957  17.7 7.69  19.8 7.74  21.8 7.77  22.1 7.76  21.4 7.75  23.2 7.77  18.2 7.66  21.7 7.75  10.1 7.77   7.5 7.63   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.9 7.71   0.0 0.00
1144 26.00 6608.024 2.279 -3.952  28.7 7.64  27.3 7.61  35.0 7.71  34.6 7.68  28.6 7.58  27.5 7.53  32.5 7.62  24.2 7.50   6.7 7.52   7.0 7.53   5.7 7.44   0.0 0.00   0.0 0.00   0.0 0.00   7.3 7.63   0.0 0.00
1145 26.00 6627.540 4.548 -1.452  36.2 7.50   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  28.5 7.71  24.5 7.63  21.5 7.57  21.9 7.69  19.0 7.63   0.0 0.00   0.0 0.00   0.0 0.00
1146 26.00 6646.932 2.608 -3.931  17.8 7.71  20.6 7.78  26.8 7.88  22.5 7.78  23.8 7.80  25.5 7.80  25.7 7.82   0.0 0.00   6.8 7.80   0.0 0.00   5.7 7.72   0.0 0.00   0.0 0.00   0.0 0.00   6.4 7.84   0.0 0.00
1147 26.00 6667.417 2.453 -4.315   0.0 0.00   0.0 0.00  10.1 7.65   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1149 26.00 6703.568 2.759 -3.008   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  27.6 7.66  22.5 7.55  18.9 7.47  18.1 7.61  18.1 7.65  17.4 7.55  22.2 7.63   0.0 0.00
1150 26.00 6710.316 1.485 -4.813  25.0 7.62  27.7 7.67  26.0 7.61  30.2 7.66  32.8 7.70  31.3 7.63  34.2 7.69  32.6 7.69   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1151 26.00 6712.441 4.988 -2.071   4.1 7.51   5.2 7.61   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1152 26.00 6725.353 4.103 -2.178  23.5 7.57  24.4 7.58  24.0 7.56  22.7 7.51  22.0 7.50  23.4 7.50  21.9 7.48  22.0 7.50  11.8 7.62   9.2 7.50   0.0 0.00   0.0 0.00   0.0 0.00   6.9 7.46  10.5 7.62   0.0 0.00
1153 26.00 6726.661 4.607 -1.003   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  38.2 7.45  36.2 7.42  32.7 7.48  31.7 7.48  28.9 7.38  35.1 7.47  28.8 7.26
1154 26.00 6732.070 4.584 -2.111   0.0 0.00   0.0 0.00   0.0 0.00  21.7 7.89   0.0 0.00   0.0 0.00   0.0 0.00  18.2 7.81   5.8 7.66   5.3 7.61   8.0 7.80   0.0 0.00   0.0 0.00   0.0 0.00   8.1 7.85   0.0 0.00
1155 26.00 6733.151 4.638 -1.403  34.0 7.50  34.5 7.50   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  38.6 7.51  39.7 7.54  20.2 7.57  16.1 7.45  17.5 7.50  17.5 7.61  17.6 7.62  12.5 7.41  20.3 7.62  23.1 7.58
1156 26.00 6745.090 4.580 -2.065   7.7 7.39   8.4 7.43  10.4 7.51  13.4 7.62  10.6 7.51   8.1 7.37   9.0 7.42  11.4 7.54   0.0 0.00   5.3 7.56   4.6 7.50   0.0 0.00   3.7 7.52   0.0 0.00   0.0 0.00   0.0 0.00
1157 26.00 6745.955 4.076 -2.632   5.8 7.34   6.6 7.40   9.6 7.55  10.1 7.56   8.2 7.47   6.3 7.32   8.9 7.49   8.7 7.49   0.0 0.00   3.3 7.48   4.4 7.61   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1158 26.00 6746.953 2.608 -4.337   7.4 7.71   6.3 7.63   6.5 7.63   6.9 7.63   9.2 7.76   5.7 7.51   5.5 7.51   5.8 7.55   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1162 26.00 6806.847 2.727 -3.098   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  28.6 7.73  21.5 7.58  15.8 7.44  14.6 7.57  11.8 7.51  10.3 7.36  16.6 7.54   0.0 0.00
1163 26.00 6810.257 4.607 -0.927   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  39.4 7.38   0.0 0.00  36.4 7.46  34.5 7.44  33.4 7.38  35.5 7.40   0.0 0.00
1164 26.00 6824.825 4.988 -2.125   5.9 7.72   5.2 7.66   0.0 0.00   8.3 7.85   8.3 7.85   6.3 7.71   0.0 0.00   5.9 7.70   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1166 26.00 6833.224 4.638 -1.988  11.6 7.55  13.0 7.61  16.1 7.69  16.0 7.67  15.5 7.66  16.0 7.66  13.9 7.60   0.0 0.00   6.5 7.63   0.0 0.00   0.0 0.00   0.0 0.00   3.9 7.52   0.0 0.00   7.0 7.71   0.0 0.00
1167 26.00 6839.831 2.559 -3.362   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.7 7.53  13.5 7.48  11.2 7.39  10.5 7.53   8.0 7.45   7.5 7.33  12.9 7.54  22.9 7.64
1168 26.00 6843.648 4.548 -0.764   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  26.2 7.04   0.0 0.00   0.0 0.00
1169 26.00 6855.159 4.558 -0.575   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  38.7 7.06   0.0 0.00   0.0 0.00
1170 26.00 6857.243 4.076 -2.053  29.0 7.52  29.5 7.52  36.6 7.61  30.4 7.50  28.6 7.47  29.8 7.46  27.0 7.42  26.6 7.43  11.0 7.44  12.9 7.50  11.8 7.46  11.1 7.56   8.6 7.46   0.0 0.00  13.5 7.58  20.5 7.66
1172 26.00 6861.945 2.424 -3.787  21.5 7.46  20.5 7.44  23.7 7.48  21.6 7.41  21.4 7.41  20.8 7.36  22.3 7.41  21.0 7.40   0.0 0.00   4.1 7.24   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1173 26.00 6862.492 4.558 -1.405  35.3 7.44  37.4 7.46  41.1 7.50  41.0 7.48  38.4 7.44  38.7 7.43  35.2 7.38  33.1 7.37  27.5 7.64  18.6 7.45  17.3 7.42  14.7 7.45  14.3 7.45  11.0 7.28  20.4 7.55  28.1 7.61
1174 26.00 6898.289 4.220 -2.108  26.3 7.66  29.3 7.71  30.0 7.71  25.8 7.61  19.7 7.48  24.2 7.56  20.4 7.48  18.9 7.46   0.0 0.00   0.0 0.00   0.0 0.00   7.7 7.57   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1176 26.00 6960.338 4.593 -1.890  21.1 7.69  24.7 7.76   0.0 0.00   0.0 0.00   0.0 0.00  15.7 7.50   0.0 0.00  12.0 7.39   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1177 26.00 6988.523 2.404 -3.442   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  13.8 7.43  17.5 7.53  15.7 7.48   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1178 26.00 6999.878 4.103 -1.351   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  38.8 7.35  41.7 7.39   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1179 26.00 7000.618 4.143 -2.106  24.6 7.54  25.9 7.57  21.5 7.46  20.6 7.42  15.8 7.30  13.2 7.19  14.9 7.25  12.2 7.17   9.1 7.46   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  13.5 7.69   0.0 0.00
1180 26.00 7007.963 4.178 -1.830  38.1 7.53  40.2 7.55   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.0 7.60  22.1 7.62  23.9 7.66  18.4 7.66  14.4 7.56  10.3 7.35  14.1 7.47   0.0 0.00
1181 26.00 7010.333 4.580 -1.888   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  13.8 7.80  11.7 7.73   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1182 26.00 7022.953 4.191 -1.061   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  36.5 7.20   0.0 0.00   0.0 0.00
1183 26.00 7024.059 4.076 -1.934   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  27.1 7.73   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1186 26.00 7057.950 3.654 -3.420   5.9 7.71   5.2 7.65   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1188 26.00 7072.814 4.076 -2.722  10.1 7.67  11.7 7.73   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.9 7.89   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1189 26.00 7083.395 4.913 -1.250  26.4 7.47  28.6 7.50   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  13.0 7.43   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1190 26.00 7086.722 3.602 -2.507  31.5 7.54  32.8 7.55  29.5 7.48  30.6 7.47  24.5 7.37  28.2 7.41  29.7 7.44  25.7 7.39  17.3 7.67  10.5 7.43   9.0 7.36   7.0 7.39   5.8 7.33   6.7 7.33   6.7 7.29   0.0 0.00
1192 26.00 7107.460 4.186 -1.935  25.9 7.44  27.3 7.46  33.4 7.54   0.0 0.00   0.0 0.00   0.0 0.00  41.5 7.62   0.0 0.00  14.1 7.52  13.4 7.49  10.3 7.37   9.7 7.47   0.0 0.00  12.6 7.55   0.0 0.00   0.0 0.00
1193 26.00 7114.549 2.692 -3.936   8.4 7.43  10.8 7.54   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1194 26.00 7132.979 4.076 -1.595   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  39.8 7.58  31.3 7.46  27.7 7.40  24.0 7.46  20.9 7.41  24.7 7.43  31.1 7.52  42.4 7.57
1195 26.00 7142.503 4.956 -0.892   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  29.4 7.50  26.3 7.44  25.8 7.44  22.5 7.47  20.3 7.43  14.6 7.23  23.8 7.45  30.4 7.48
1196 26.00 7151.470 2.484 -3.563   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  11.0 7.72   0.0 0.00   0.0 0.00  22.6 7.75
1197 26.00 7158.474 3.654 -2.759  19.6 7.60  15.2 7.47  16.3 7.49  18.5 7.53   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.5 7.75   0.0 0.00
1198 26.00 7179.993 1.485 -4.772  30.7 7.66  28.9 7.62  34.8 7.69   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1199 26.00 7212.432 4.956 -0.992   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  41.6 7.44  38.9 7.41   0.0 0.00  28.2 7.58  21.5 7.45   0.0 0.00  14.7 7.38   0.0 0.00  21.3 7.50   0.0 0.00
1201 26.00 7219.678 4.076 -1.519   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  40.7 7.51  39.7 7.50  34.6 7.43  27.3 7.44  22.7 7.37  26.2 7.38   0.0 0.00   0.0 0.00
1202 26.00 7284.838 4.143 -1.578   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  40.1 7.62  30.4 7.48  28.6 7.45  27.6 7.56  23.6 7.50  18.1 7.32  25.2 7.45  36.2 7.52
1205 26.00 7396.504 4.988 -1.555   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.4 7.87   0.0 0.00   0.0 0.00   0.0 0.00   6.6 7.55   7.8 7.61   0.0 0.00
1208 26.00 7440.952 4.913 -0.607   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  38.6 7.41  34.0 7.36  41.2 7.42  44.4 7.44   0.0 0.00
1210 26.00 7454.001 4.186 -2.285  15.5 7.52  16.4 7.54  19.6 7.61  20.1 7.61  21.2 7.63  19.5 7.57  19.6 7.58  16.3 7.51   9.7 7.69   7.9 7.59   0.0 0.00   0.0 0.00   0.0 0.00   4.5 7.42   8.2 7.66   0.0 0.00
1211 26.00 7461.521 2.559 -3.458  31.5 7.42  39.7 7.54  40.8 7.53  41.5 7.51   0.0 0.00   0.0 0.00   0.0 0.00  38.2 7.47   0.0 0.00   9.0 7.36   0.0 0.00   0.0 0.00   4.8 7.30   0.0 0.00   8.9 7.44  18.1 7.60
1212 26.00 7463.412 5.064 -1.636  11.7 7.59  11.0 7.56  11.4 7.57   0.0 0.00   0.0 0.00   6.3 7.27  10.9 7.52   8.0 7.40   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1213 26.00 7484.297 5.085 -1.556  13.3 7.59   9.3 7.42  13.7 7.59   0.0 0.00   8.8 7.38  12.8 7.53  15.1 7.61   0.0 0.00   0.0 0.00   4.9 7.44   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.3 7.42   0.0 0.00
1214 26.00 7491.649 4.301 -0.966   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  39.8 7.23   0.0 0.00   0.0 0.00
1216 26.00 7501.272 4.186 -2.830   6.8 7.68   5.4 7.58   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.0 7.58   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1218 26.00 7541.926 5.099 -1.475  14.0 7.54  17.9 7.65   0.0 0.00  14.8 7.54  19.6 7.67  13.6 7.49  13.6 7.50  17.2 7.61  11.2 7.74   0.0 0.00   0.0 0.00   0.0 0.00   7.1 7.64   0.0 0.00   8.1 7.63   0.0 0.00
1219 26.00 7551.102 5.085 -1.472  17.9 7.64  17.4 7.63  25.5 7.80  22.0 7.71  24.2 7.76  20.2 7.66  18.2 7.62  20.5 7.68  12.7 7.78  11.6 7.74  10.3 7.68   6.4 7.57   6.6 7.59   7.3 7.60   8.2 7.63   0.0 0.00
1224 26.00 7710.360 4.220 -1.062   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  33.5 7.22  46.1 7.33   0.0 0.00   0.0 0.00
1225 26.00 7737.662 4.415 -2.702   0.0 0.00   6.4 7.74   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1226 26.00 7746.587 5.064 -1.233  28.2 7.60  29.6 7.62  30.5 7.62  33.0 7.64  34.1 7.66  27.0 7.53  25.8 7.52  27.8 7.56  15.9 7.62  18.7 7.70  14.4 7.58  10.8 7.54   6.4 7.32   7.7 7.36  10.9 7.50   0.0 0.00
1228 26.00 7751.137 4.991 -0.719   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  45.4 7.56   0.0 0.00  39.8 7.49  39.2 7.59  30.5 7.48  18.9 7.20  40.4 7.56   0.0 0.00
1229 26.00 7802.473 5.085 -1.333  19.7 7.54  24.0 7.63  22.2 7.58  23.9 7.60  30.1 7.71  27.1 7.65  31.3 7.72  32.9 7.76   9.7 7.51  11.5 7.59  11.1 7.57  11.7 7.69  11.7 7.71   8.4 7.52  11.1 7.62   0.0 0.00
1230 26.00 7807.952 4.991 -0.497   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  44.5 7.45  45.9 7.42   0.0 0.00  40.7 7.25
1231 26.00 7813.652 5.099 -2.180   0.0 0.00   4.3 7.70   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1232 26.00 7844.555 4.835 -1.674  17.7 7.59  20.2 7.65  18.7 7.60   0.0 0.00  18.1 7.57   0.0 0.00   0.0 0.00  19.2 7.60   0.0 0.00   0.0 0.00   0.0 0.00   8.0 7.65   0.0 0.00   0.0 0.00   6.8 7.52   0.0 0.00
1233 26.00 7941.094 3.274 -2.464   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  27.4 7.52  25.3 7.47  22.2 7.41  18.5 7.48  16.1 7.45  15.4 7.36  20.8 7.46  31.1 7.51
1235 26.00 7955.755 5.033 -1.148  27.5 7.47  27.7 7.46  23.4 7.37  24.0 7.37  20.7 7.29  18.0 7.21  18.6 7.23  16.5 7.19   0.0 0.00  14.6 7.46  18.7 7.58  15.7 7.60   0.0 0.00  14.8 7.54  22.7 7.73   0.0 0.00
2002 26.01 5325.553 3.221 -3.210 167.0 7.63 186.2 7.77 203.9 7.77 204.5 7.76 208.2 7.76 209.6 7.69 206.8 7.64 209.5 7.70 211.5 7.71 207.5 7.65 197.6 7.60 196.7 7.67 182.7 7.53 177.1 7.47 180.6 7.67 188.6 7.65
2003 26.01 5425.257 3.199 -3.221 159.9 7.53 157.3 7.47 185.1 7.57 182.4 7.54 181.7 7.51 185.7 7.46 185.3 7.44 179.7 7.42 192.6 7.56 187.4 7.50 182.0 7.47 180.6 7.54 171.7 7.43 160.0 7.32 171.5 7.57 174.2 7.49
2004 26.01 5427.826 6.724 -1.487  27.6 7.60  27.5 7.62  33.1 7.65  31.1 7.64  25.9 7.54  28.8 7.56  27.5 7.51  31.9 7.61  32.5 7.58  37.2 7.62  32.9 7.54  33.6 7.54  32.7 7.42  36.1 7.46  35.9 7.55  44.7 7.66
2005 26.01 5991.376 3.153 -3.540 128.5 7.45 142.6 7.57 152.0 7.51 159.1 7.57 154.3 7.52 154.2 7.43 163.5 7.49 164.0 7.51 160.7 7.60 155.2 7.53 147.7 7.49 145.2 7.54 144.8 7.49 122.5 7.29 147.4 7.60 156.3 7.56
2006 26.01 6084.111 3.199 -3.791 117.4 7.64 126.5 7.72 140.6 7.71 145.4 7.76 141.5 7.71 138.9 7.61 149.5 7.67 142.4 7.64 128.2 7.69 122.0 7.61 120.6 7.60 119.8 7.66 114.1 7.57 120.1 7.57 117.8 7.65 145.0 7.76
2007 26.01 6141.033 3.230 -4.872  18.0 7.54  16.4 7.54   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  16.0 7.58  15.5 7.44
2008 26.01 6149.258 3.889 -2.720 151.4 7.57 150.2 7.54 168.9 7.56 168.1 7.56 166.1 7.52 171.6 7.49 176.0 7.50 167.2 7.45 181.0 7.57 176.5 7.51 177.9 7.53 166.2 7.50 166.7 7.46 133.2 7.20 160.0 7.54 156.8 7.42
2009 26.01 6239.953 3.889 -3.423  76.6 7.56  74.5 7.56   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  69.7 7.52  68.6 7.46  88.2 7.62  76.3 7.58  74.2 7.49  83.7 7.52  89.3 7.66  87.6 7.55
2010 26.01 6247.557 3.892 -2.336 198.1 7.64 212.3 7.71 226.7 7.67 227.6 7.67 229.6 7.65 235.3 7.62 233.5 7.58 234.7 7.61 245.9 7.60   0.0 0.00 246.3 7.62 243.5 7.66 235.8 7.59 228.6 7.54 227.2 7.73 237.1 7.75
2012 26.01 6446.410 6.222 -1.938  27.2 7.60  26.0 7.61  40.3 7.77  32.6 7.68  33.4 7.69  31.2 7.61  34.7 7.64  29.5 7.57  30.6 7.59  33.0 7.59  30.4 7.54  31.1 7.55  34.5 7.51  36.0 7.51  37.2 7.62  36.2 7.57
2013 26.01 6456.383 3.903 -2.142 206.4 7.52 211.2 7.49 243.8 7.61 230.8 7.49 241.4 7.54 232.3 7.39   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 240.4 7.44   0.0 0.00   0.0 0.00
2014 26.01 7479.693 3.892 -3.656  67.1 7.64  61.2 7.61  69.6 7.60  68.5 7.61  69.5 7.62  66.2 7.51  77.2 7.59  66.7 7.52  61.4 7.63  56.4 7.54  58.6 7.55  59.6 7.62  57.1 7.54  62.1 7.53  62.4 7.61  69.5 7.57
2015 26.01 7515.091 5.823 -2.292  22.9 7.48  22.2 7.50  25.4 7.49  21.2 7.42   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  20.1 7.34  19.9 7.33  25.1 7.45  29.0 7.44  20.3 7.23  32.1 7.54  37.0 7.57


==> anc/etables/ReadMe.txt <==
================================================================================
Keywords: 
stars: abundances -- stars: atmospheres --  stars: evolution
-- stars: variables: Cepheids --
stars: individual (SU Cas, SZ Tau, RT Aur, zeta Gem, FF Aql, 
eta Aql, S Sge, X Cyg, T Vul, DT Cyg, V1334 Cyg, delta Cep)

Abstract:
These 24 files (??????_feabw.dat, ??????_cnona.dat) constitute
the supplmentary material (electronic data tables) for the paper 
"C, N, O, and Na Abundances of Cepheid Variables: Implications 
on the Mixing Process in the Envelope" (Y. Takeda, D.-I. Kang, 
I. Han, B.-C. Lee, and K.-M. Kim).


File Summary:
--------------------------------------------------------------------------------
FileName        Lrecl Records   Explanations
--------------------------------------------------------------------------------
ReadMe.txt        ...  ...    This file
017463_feabw.dat  219 210  Line-by-line EWs and Fe abundances for HD  17463
029260_feabw.dat  164 185  Line-by-line EWs and Fe abundances for HD  29260
045412_feabw.dat  142 219  Line-by-line EWs and Fe abundances for HD  45412
052973_feabw.dat  120 110  Line-by-line EWs and Fe abundances for HD  52973
176155_feabw.dat  109 176  Line-by-line EWs and Fe abundances for HD 176155
187929_feabw.dat  109 140  Line-by-line EWs and Fe abundances for HD 187929
188727_feabw.dat  131 152  Line-by-line EWs and Fe abundances for HD 188727
197572_feabw.dat  131  96  Line-by-line EWs and Fe abundances for HD 197572
198726_feabw.dat  131 199  Line-by-line EWs and Fe abundances for HD 198726
201078_feabw.dat  131 173  Line-by-line EWs and Fe abundances for HD 201078
203156_feabw.dat  131 116  Line-by-line EWs and Fe abundances for HD 203156
213306_feabw.dat  208 215  Line-by-line EWs and Fe abundances for HD 213306
017463_cnona.dat  288  17  Detailed results of C/N/O/Na abundances for HD  17463
029260_cnona.dat  288  12  Detailed results of C/N/O/Na abundances for HD  29260
045412_cnona.dat  288  10  Detailed results of C/N/O/Na abundances for HD  45412
052973_cnona.dat  288   8  Detailed results of C/N/O/Na abundances for HD  52973
176155_cnona.dat  288   7  Detailed results of C/N/O/Na abundances for HD 176155
187929_cnona.dat  288   7  Detailed results of C/N/O/Na abundances for HD 187929
188727_cnona.dat  288   9  Detailed results of C/N/O/Na abundances for HD 188727
197572_cnona.dat  288   9  Detailed results of C/N/O/Na abundances for HD 197572
198726_cnona.dat  288   9  Detailed results of C/N/O/Na abundances for HD 198726
201078_cnona.dat  288   9  Detailed results of C/N/O/Na abundances for HD 201078
203156_cnona.dat  288   9  Detailed results of C/N/O/Na abundances for HD 203156
213306_cnona.dat  288  16  Detailed results of C/N/O/Na abundances for HD 213306
--------------------------------------------------------------------------------


Description: "??????_feabw.dat"
--------------------------------------------------------------------------
The basic atomic data, the equivalent widths, and the resulting Fe 
abundances (corresponding to the final parameters) are presented here 
for each of the Fe I and Fe II lines, which were used to determinine 
Teff, log g, vt, and [Fe/H] for each spectrum of different phase. 
The logarithmic Fe abundances [log_eps(Fe)] are expressed in the usual 
normalization of log_eps(H)=12.00.
Note that the first line of each file is the header information
including the spectrum code YYMMDD# (e.g., 091002B means the second 
spectrum for this star observed on 2009 October 2). We can see from
this header which (W_lam, log_eps) pair for each spectrum corresponds 
to which columns.
--------------------------------------------------------------------------


Byte-by-byte Description: "??????_feabw.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-   4  I4    ---    num       line No. (cf. Takeda et al. 2005, PASJ, 57, 27)
   5-  10  F6.2  ---    ecode     element code (26.00 for Fe I, 26.01 for Fe II)
  11-  19  F9.3    A    lambda    line (air) wavelength
  20-  25  F6.3   eV    chi_low   excitation potential of the lower level
  26-  32  F7.3  dex    log_gf    log(gf) value 
  33-  38  F6.1   mA    W_lam     Fe line equivalent widths for the 1st specrum
  39-  43  F5.2  dex    log_eps   line-by-line Fe abundances for the 1st spectrum
  44-  49  F6.1   mA    W_lam     Fe line equivalent widths for the 2nd specrum
  50-  54  F5.2  dex    log_eps   line-by-line Fe abundances for the 2nd spectrum
  55-  60  F6.1   mA    W_lam     Fe line equivalent widths for the 3rd specrum
  61-  65  F5.2  dex    log_eps   line-by-line Fe abundances for the 3rd spectrum
......
 A(n)-B(n) F6.1   mA    W_lam     Fe line equivalent widths for the nth spectrum
 C(n)-D(n) F5.2  dex    log_eps   line-by-line Fe abundances for the nth spectrum
......
[A(n)=22+11n, B(n)=27+11n, C(n)=28+11n, D(n)=32+11n]
--------------------------------------------------------------------------------


Description: "??????_cnona.dat"
--------------------------------------------------------------------------
Contained in this file are detailed results of C, N, O, and Na abundance 
determinations (equivaent widths, non-LTE abundances, non-correctons)
derived for each line, along with the basic information (observation time,
pulsation phase, radial velocity) and atmospheric parameters (effective
temperature, surface gravity, [Fe/H], microturbulence, macrobroadening)
corresponding to each spectrum. The abundances (log_eps) are expressed 
in the usual normalization of log_eps(H)=12.00.
--------------------------------------------------------------------------

Byte-by-byte Description: "??????_cnona.dat"
--------------------------------------------------------------------------
   1-  14  A14    ---    scode     spectrum code (cf. caption of Table 2)
  15-  26  F12.2  day    JD        Julian day
  27-  34  F8.4  period  phi       pulsation phase    
  35-  40  F6.1  km/s    Vr_hel    heliocentric radial velocity
  41-  47  F7.1   K      T eff      effective temperature
  48-  53  F6.3  cm/s^2  logg      logarithm of surface gravity
  54-  60  F7.3  dex     [Fe/H]    Fe abundance relative to the Sun
  61-  65  F5.2  km/s    xi        microturbulence
  66-  71  F6.2  km/s    v_M       macrobroadening velocity
  74-  79  F6.1  mA    W(C7111)    equivalent width of C I 7111
  80-  85  F6.3  dex   log_eps(C)  non-LTE C abundance from C I 7111
  86-  92  F7.3  dex   del(C7111)  non-LTE correction of C I 7111
  93-  98  F6.1  mA    W(C7113)    equivalent width of C I 7113
  99- 104  F6.3  dex   log_eps(C)  non-LTE C abundance from C I 7113
 105- 111  F7.3  dex   del(C7113)  non-LTE correction of C I 7113
 112- 117  F6.1  mA    W(C7115)    equivalent width of C I 7115
 118- 123  F6.3  dex   log_eps(C)  non-LTE C abundance from C I 7115
 124- 130  F7.3  dex   del(C7115)  non-LTE correction of C I 7115
 131- 136  F6.1  mA    W(C7116)    equivalent width of C I 7116
 137- 142  F6.3  dex   log_eps(C)  non-LTE C abundance from C I 7116
 143- 149  F7.3  dex   del(C7116)  non-LTE correction of C I 7116
 150- 155  F6.1  mA    W(C7119)    equivalent width of C I 7119
 156- 161  F6.3  dex   log_eps(C)  non-LTE C abundance from C I 7119
 162- 168  F7.3  dex   del(C7119)  non-LTE correction of C I 7119
 171- 176  F6.1  mA    W(N8680)    equivalent width of N I 8680
 177- 182  F6.3  dex   log_eps(N)  non-LTE N abundance from N I 8680
 183- 189  F7.3  dex   del(N8680)  non-LTE correction of N I 8680
 190- 195  F6.1  mA    W(N8683)    equivalent width of N I 8683
 196- 201  F6.3  dex   log_eps(N)  non-LTE N abundance from N I 8683
 202- 208  F7.3  dex   del(N8683)  non-LTE correction of N I 8683
 209- 214  F6.1  mA    W(N8686)    equivalent width of N I 8686
 215- 220  F6.3  dex   log_eps(N)  non-LTE N abundance from N I 8686
 221- 227  F7.3  dex   del(N8686)  non-LTE correction of N I 8686
 230- 235  F6.1  mA    W(O6155-8)  equivalent width of O I 6155-8
 236- 241  F6.3  dex   log_eps(O)  non-LTE O abundance from O I 6155-8
 242- 248  F7.3  dex  del(O6155-8) non-LTE correction of O I 6155-8
 251- 256  F6.1  mA    W(Na6154)   equivalent width of Na I 6154
 257- 262  F6.3  dex   log_eps(Na) non-LTE Na abundance from Na I 6154
 263- 269  F7.3  dex   del(Na6154) non-LTE correction of Na I 6154
 270- 275  F6.1  mA    W(Na6161)   equivalent width of Na I 6161
 276- 281  F6.3  dex   log_eps(Na) non-LTE Na abundance from Na I 6161
 282- 288  F7.3  dex   del(Na6161) non-LTE correction of Na I 6161
--------------------------------------------------------------------------

